Assessment of the Performance of Density Functionals for Predicting Potential Energy Curves in Hydrogen Storage Applications

The availability of accurate computational tools for modeling and simulation is vital to accelerate the discovery of materials capable of storing hydrogen (H2) under given parameters of pressure swing and temperature. Previously, we compiled the H2Bind275 dataset consisting of equilibrium geometries and assessed the performance of 55 density functionals over this dataset (Veccham, S. P.; Head-Gordon, M. J. Chem. Theory Comput., 2020, 16, 4963--4982). As it is crucial for computational tools to accurately model the entire potential energy curve (PEC), in addition to the equilibrium geometry, we have extended this dataset with 389 new data points to include two compressed and three elongated geometries along 78 PECs for H2 binding, forming the H2Bind78x7 dataset. Assessing the performance of 55 density functionals on this significantly larger and more comprehensive H2Bind78x7 dataset, we have identified the best performing density functionals for H2 binding applications: PBE0-DH, $\omega$B97X-V, $\omega$B97M-V, and DSD-PBEPBE-D3(BJ). Addition of Hartree Fock exchange improves the performance of density functionals, albeit not uniformly throughout the PEC. We recommend the usage of wB97X-V and wB97M-V density functionals as they give good performance for both geometries and energies. In addition, we have also identified B97M-V and B97M-rV as the best semi-local density functionals for predicting H2 binding energy at its equilibrium geometry.

==> Graphs/.ipynb_checkpoints/H2bind78x7_graphs-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import matplotlib as mpl\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import seaborn as sns; sns.set()\n",
    "import matplotlib.pyplot as plt\n",
    "import scipy\n",
    "from matplotlib.pyplot import figure\n",
    "from scipy.optimize import curve_fit\n",
    "from matplotlib import cm\n",
    "from scipy.interpolate import Akima1DInterpolator\n",
    "from matplotlib.patches import Patch\n",
    "import math\n",
    "from geom_utils import *\n",
    "from matplotlib.lines import Line2D\n",
    "from matplotlib.ticker import FormatStrFormatter\n",
    "HARTREETOKJMOL = 2625.499638"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "pal = sns.color_palette(\"muted\").as_hex()\n",
    "pal = [str(x) for x in pal]\n",
    "sns_blue = pal[0]\n",
    "sns_orange = pal[1]\n",
    "sns_green = pal[2]\n",
    "sns_maroon = pal[3]\n",
    "sns_purple = pal[4]\n",
    "sns_brown = pal[5]\n",
    "sns_pink = pal[6]\n",
    "sns_gray = pal[7]\n",
    "sns_ochre = pal[8]\n",
    "sns_skyblue = pal[9]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def autolabel(rects, n_round=1, fontsize=16):\n",
    "    \"\"\"Attach a text label above each bar in *rects*, displaying its height.\"\"\"\n",
    "    for rect in rects:\n",
    "        height = rect.get_height()\n",
    "        ax.annotate('{0:.{1}f}%'.format(height, n_round),\n",
    "                    xy=(rect.get_x() + rect.get_width() / 2, height),\n",
    "                    xytext=(0, 3),  # 3 points vertical offset\n",
    "                    textcoords=\"offset points\", fontsize=fontsize,\n",
    "                    ha='center', va='bottom')\n",
    "\n",
    "        \n",
    "def plot_interpolated(x,y,interpolation_points=200):\n",
    "    # Pass in x-values, y-values to be interpolated and plotted on 'axes'\n",
    "    intp = scipy.interpolate.Akima1DInterpolator(x, y)\n",
    "    intp_x = np.linspace(x[0],x[len(x)-1],interpolation_points)\n",
    "    intp_y = intp(intp_x)\n",
    "    return intp_x, intp_y"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def rename_func(func):\n",
    "    rename_dict = {'PBE-D3':'PBE-D3(0)',\n",
    "                  'revPBE-D3op':'revPBE-D3(op)',\n",
    "                  'BLYP-D3op':'BLYP-D3(op)',\n",
    "                  'B97-D3_0':'B97-D3(0)',\n",
    "                  'B97-D3_BJ':'B97-D3(BJ)',\n",
    "                  'BP86-D3_BJ':'BP86-D3(BJ)',\n",
    "                  'TPSS-D3_BJ':'TPSS-D3(BJ)',\n",
    "                  'SCAN-D3_BJ':'SCAN-D3(BJ)',\n",
    "                  'MS2-D3_OP':'MS2-D3(op)',\n",
    "                  'oTPSS-D3_BJ':'oTPSS-D3(BJ)',\n",
    "                  'PBE0-D3_BJ':'PBE0-D3(BJ)',\n",
    "                  'TPSSh-D3_BJ':'TPSSh-D3(BJ)',\n",
    "                  'B3LYP-D3_0':'B3LYP-D3(0)',\n",
    "                  'M06-2X-D3_0':'M06-2X-D3(0)',\n",
    "                  'wB97M-V':r'$\\omega$'+'B97M-V',\n",
    "                  'wB97X-V':r'$\\omega$'+'B97X-V',\n",
    "                  'wB97X-D':r'$\\omega$'+'B97X-D',\n",
    "                  'wB97X-D3':r'$\\omega$'+'B97X-D3',\n",
    "                  'wB97M_2':r'$\\omega$'+'B97M(2)',\n",
    "                  'DSD-PBEPBE-D3':'DSD-PBEPBE-D3(BJ)',\n",
    "                  'B2PLYP-D3_BJ':'B2PLYP-D3(BJ)',\n",
    "                  'PTPSS-D3':'PTPSS-D3(0)'}\n",
    "    try:\n",
    "        new_func = rename_dict[func]\n",
    "    except KeyError:\n",
    "        new_func = func\n",
    "    return new_func"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th>NA</th>\n",
       "      <th colspan=\"10\" halign=\"left\">ion</th>\n",
       "      <th>...</th>\n",
       "      <th colspan=\"10\" halign=\"left\">trans_metal</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>NA</th>\n",
       "      <th colspan=\"7\" halign=\"left\">ad_Ca-1H2</th>\n",
       "      <th colspan=\"3\" halign=\"left\">ad_Ca-2H2</th>\n",
       "      <th>...</th>\n",
       "      <th colspan=\"3\" halign=\"left\">ad_Zn-3H2</th>\n",
       "      <th colspan=\"7\" halign=\"left\">ad_Zn-4H2</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>NA</th>\n",
       "      <th>0.75</th>\n",
       "      <th>0.9</th>\n",
       "      <th>1.0</th>\n",
       "      <th>1.1</th>\n",
       "      <th>1.25</th>\n",
       "      <th>1.5</th>\n",
       "      <th>vert</th>\n",
       "      <th>0.75</th>\n",
       "      <th>0.9</th>\n",
       "      <th>1.0</th>\n",
       "      <th>...</th>\n",
       "      <th>1.25</th>\n",
       "      <th>1.5</th>\n",
       "      <th>vert</th>\n",
       "      <th>0.75</th>\n",
       "      <th>0.9</th>\n",
       "      <th>1.0</th>\n",
       "      <th>1.1</th>\n",
       "      <th>1.25</th>\n",
       "      <th>1.5</th>\n",
       "      <th>vert</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>CCSD(T)/CBS[4,5]</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>...</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>core_corr</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>...</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>CCSD(T)/CBS[4,5]_CoreCorr</th>\n",
       "      <td>34.507179</td>\n",
       "      <td>-42.691631</td>\n",
       "      <td>-49.388459</td>\n",
       "      <td>-43.984206</td>\n",
       "      <td>-31.552776</td>\n",
       "      <td>-16.174048</td>\n",
       "      <td>-49.860967</td>\n",
       "      <td>35.408673</td>\n",
       "      <td>-39.516446</td>\n",
       "      <td>-45.9947</td>\n",
       "      <td>...</td>\n",
       "      <td>-10.61541</td>\n",
       "      <td>-6.061943</td>\n",
       "      <td>-14.57843</td>\n",
       "      <td>14.242446</td>\n",
       "      <td>-7.096892</td>\n",
       "      <td>-9.896117</td>\n",
       "      <td>-9.779916</td>\n",
       "      <td>-7.813705</td>\n",
       "      <td>-4.52868</td>\n",
       "      <td>-10.030772</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>3 rows × 545 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "NA                               ion                                   \\\n",
       "NA                         ad_Ca-1H2                                    \n",
       "NA                              0.75        0.9        1.0        1.1   \n",
       "CCSD(T)/CBS[4,5]                 NaN        NaN        NaN        NaN   \n",
       "core_corr                        NaN        NaN        NaN        NaN   \n",
       "CCSD(T)/CBS[4,5]_CoreCorr  34.507179 -42.691631 -49.388459 -43.984206   \n",
       "\n",
       "NA                                                                     \\\n",
       "NA                                                          ad_Ca-2H2   \n",
       "NA                              1.25        1.5       vert       0.75   \n",
       "CCSD(T)/CBS[4,5]                 NaN        NaN        NaN        NaN   \n",
       "core_corr                        NaN        NaN        NaN        NaN   \n",
       "CCSD(T)/CBS[4,5]_CoreCorr -31.552776 -16.174048 -49.860967  35.408673   \n",
       "\n",
       "NA                                             ... trans_metal            \\\n",
       "NA                                             ...   ad_Zn-3H2             \n",
       "NA                               0.9      1.0  ...        1.25       1.5   \n",
       "CCSD(T)/CBS[4,5]                 NaN      NaN  ...         NaN       NaN   \n",
       "core_corr                        NaN      NaN  ...         NaN       NaN   \n",
       "CCSD(T)/CBS[4,5]_CoreCorr -39.516446 -45.9947  ...   -10.61541 -6.061943   \n",
       "\n",
       "NA                                                                            \\\n",
       "NA                                   ad_Zn-4H2                                 \n",
       "NA                             vert       0.75       0.9       1.0       1.1   \n",
       "CCSD(T)/CBS[4,5]                NaN        NaN       NaN       NaN       NaN   \n",
       "core_corr                       NaN        NaN       NaN       NaN       NaN   \n",
       "CCSD(T)/CBS[4,5]_CoreCorr -14.57843  14.242446 -7.096892 -9.896117 -9.779916   \n",
       "\n",
       "NA                                                       \n",
       "NA                                                       \n",
       "NA                             1.25      1.5       vert  \n",
       "CCSD(T)/CBS[4,5]                NaN      NaN        NaN  \n",
       "core_corr                       NaN      NaN        NaN  \n",
       "CCSD(T)/CBS[4,5]_CoreCorr -7.813705 -4.52868 -10.030772  \n",
       "\n",
       "[3 rows x 545 columns]"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_benchmark = pd.read_excel('benchmark_x7.xlsx', header=[0,1,2], index_col=[0])\n",
    "df_benchmark"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "Ca_benchmark = df_benchmark.loc['CCSD(T)/CBS[4,5]_CoreCorr']['ion','ad_Ca-1H2']\n",
    "x_dists = Ca_benchmark.index.tolist()[:-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr:last-of-type th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th>NA</th>\n",
       "      <th colspan=\"10\" halign=\"left\">ion</th>\n",
       "      <th>...</th>\n",
       "      <th colspan=\"10\" halign=\"left\">trans_metal</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>NA</th>\n",
       "      <th colspan=\"6\" halign=\"left\">Ca-1H2</th>\n",
       "      <th colspan=\"4\" halign=\"left\">Ca-2H2</th>\n",
       "      <th>...</th>\n",
       "      <th colspan=\"4\" halign=\"left\">ad_Zn-3H2</th>\n",
       "      <th colspan=\"6\" halign=\"left\">ad_Zn-4H2</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>NA</th>\n",
       "      <th>0.75</th>\n",
       "      <th>0.9</th>\n",
       "      <th>1.0</th>\n",
       "      <th>1.1</th>\n",
       "      <th>1.25</th>\n",
       "      <th>1.5</th>\n",
       "      <th>0.75</th>\n",
       "      <th>0.9</th>\n",
       "      <th>1.0</th>\n",
       "      <th>1.1</th>\n",
       "      <th>...</th>\n",
       "      <th>1.0</th>\n",
       "      <th>1.1</th>\n",
       "      <th>1.25</th>\n",
       "      <th>1.5</th>\n",
       "      <th>0.75</th>\n",
       "      <th>0.9</th>\n",
       "      <th>1.0</th>\n",
       "      <th>1.1</th>\n",
       "      <th>1.25</th>\n",
       "      <th>1.5</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>functional</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>SPW92</th>\n",
       "      <td>0.704446</td>\n",
       "      <td>-65.165506</td>\n",
       "      <td>-66.974359</td>\n",
       "      <td>-58.578872</td>\n",
       "      <td>-42.372562</td>\n",
       "      <td>-21.837345</td>\n",
       "      <td>5.384987</td>\n",
       "      <td>-59.106656</td>\n",
       "      <td>-61.241262</td>\n",
       "      <td>-53.552760</td>\n",
       "      <td>...</td>\n",
       "      <td>-34.505710</td>\n",
       "      <td>-28.204855</td>\n",
       "      <td>-18.740482</td>\n",
       "      <td>-8.127059</td>\n",
       "      <td>-17.226526</td>\n",
       "      <td>-27.083216</td>\n",
       "      <td>-23.347675</td>\n",
       "      <td>-17.831683</td>\n",
       "      <td>-10.123590</td>\n",
       "      <td>-2.043754</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>SVWN5</th>\n",
       "      <td>0.559170</td>\n",
       "      <td>-65.209736</td>\n",
       "      <td>-66.982111</td>\n",
       "      <td>-58.567075</td>\n",
       "      <td>-42.350989</td>\n",
       "      <td>-21.821139</td>\n",
       "      <td>5.242811</td>\n",
       "      <td>-59.149664</td>\n",
       "      <td>-61.248977</td>\n",
       "      <td>-53.541858</td>\n",
       "      <td>...</td>\n",
       "      <td>-34.481980</td>\n",
       "      <td>-28.169855</td>\n",
       "      <td>-18.705754</td>\n",
       "      <td>-8.106286</td>\n",
       "      <td>-17.273439</td>\n",
       "      <td>-27.064265</td>\n",
       "      <td>-23.311948</td>\n",
       "      <td>-17.792661</td>\n",
       "      <td>-10.091255</td>\n",
       "      <td>-2.025542</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>PBE</th>\n",
       "      <td>22.608940</td>\n",
       "      <td>-51.152984</td>\n",
       "      <td>-56.897894</td>\n",
       "      <td>-51.496845</td>\n",
       "      <td>-38.352914</td>\n",
       "      <td>-20.366348</td>\n",
       "      <td>26.536531</td>\n",
       "      <td>-45.830487</td>\n",
       "      <td>-51.827112</td>\n",
       "      <td>-47.045034</td>\n",
       "      <td>...</td>\n",
       "      <td>-18.841274</td>\n",
       "      <td>-17.011018</td>\n",
       "      <td>-12.410645</td>\n",
       "      <td>-6.302431</td>\n",
       "      <td>10.119187</td>\n",
       "      <td>-10.822501</td>\n",
       "      <td>-12.473801</td>\n",
       "      <td>-11.094084</td>\n",
       "      <td>-7.736385</td>\n",
       "      <td>-3.411549</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>RPBE</th>\n",
       "      <td>33.134046</td>\n",
       "      <td>-44.695844</td>\n",
       "      <td>-52.613557</td>\n",
       "      <td>-48.884009</td>\n",
       "      <td>-37.351332</td>\n",
       "      <td>-20.361355</td>\n",
       "      <td>36.863203</td>\n",
       "      <td>-39.612596</td>\n",
       "      <td>-47.765584</td>\n",
       "      <td>-44.621178</td>\n",
       "      <td>...</td>\n",
       "      <td>-11.320298</td>\n",
       "      <td>-11.856977</td>\n",
       "      <td>-9.901564</td>\n",
       "      <td>-6.123113</td>\n",
       "      <td>23.421813</td>\n",
       "      <td>-2.910059</td>\n",
       "      <td>-7.362570</td>\n",
       "      <td>-8.214124</td>\n",
       "      <td>-7.225519</td>\n",
       "      <td>-4.747904</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>PBE-D3</th>\n",
       "      <td>22.534934</td>\n",
       "      <td>-51.480496</td>\n",
       "      <td>-58.030820</td>\n",
       "      <td>-54.082489</td>\n",
       "      <td>-42.815902</td>\n",
       "      <td>-23.376002</td>\n",
       "      <td>26.828866</td>\n",
       "      <td>-45.721288</td>\n",
       "      <td>-52.111325</td>\n",
       "      <td>-49.040868</td>\n",
       "      <td>...</td>\n",
       "      <td>-22.776931</td>\n",
       "      <td>-22.196009</td>\n",
       "      <td>-17.388555</td>\n",
       "      <td>-9.236959</td>\n",
       "      <td>9.134581</td>\n",
       "      <td>-15.131974</td>\n",
       "      <td>-18.119599</td>\n",
       "      <td>-17.478032</td>\n",
       "      <td>-12.959363</td>\n",
       "      <td>-6.630967</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>BLYP</th>\n",
       "      <td>30.119573</td>\n",
       "      <td>-46.759904</td>\n",
       "      <td>-53.709339</td>\n",
       "      <td>-49.117750</td>\n",
       "      <td>-36.789661</td>\n",
       "      <td>-19.625130</td>\n",
       "      <td>33.978440</td>\n",
       "      <td>-41.481022</td>\n",
       "      <td>-48.655248</td>\n",
       "      <td>-44.658710</td>\n",
       "      <td>...</td>\n",
       "      <td>-11.849506</td>\n",
       "      <td>-11.604575</td>\n",
       "      <td>-8.675790</td>\n",
       "      <td>-4.225500</td>\n",
       "      <td>21.697455</td>\n",
       "      <td>-3.380477</td>\n",
       "      <td>-6.947169</td>\n",
       "      <td>-7.006963</td>\n",
       "      <td>-5.168542</td>\n",
       "      <td>-2.387102</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>PW91</th>\n",
       "      <td>20.280836</td>\n",
       "      <td>-52.736871</td>\n",
       "      <td>-58.176689</td>\n",
       "      <td>-52.610240</td>\n",
       "      <td>-39.362050</td>\n",
       "      <td>-21.197794</td>\n",
       "      <td>24.293143</td>\n",
       "      <td>-47.351781</td>\n",
       "      <td>-53.053155</td>\n",
       "      <td>-48.113557</td>\n",
       "      <td>...</td>\n",
       "      <td>-20.010594</td>\n",
       "      <td>-17.958442</td>\n",
       "      <td>-13.163808</td>\n",
       "      <td>-6.942822</td>\n",
       "      <td>8.225491</td>\n",
       "      <td>-12.114314</td>\n",
       "      <td>-13.488177</td>\n",
       "      <td>-11.920446</td>\n",
       "      <td>-8.409280</td>\n",
       "      <td>-3.969997</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>revPBE</th>\n",
       "      <td>33.627267</td>\n",
       "      <td>-43.615682</td>\n",
       "      <td>-51.320893</td>\n",
       "      <td>-47.532913</td>\n",
       "      <td>-36.158173</td>\n",
       "      <td>-19.715773</td>\n",
       "      <td>37.327732</td>\n",
       "      <td>-38.538825</td>\n",
       "      <td>-46.481099</td>\n",
       "      <td>-43.287425</td>\n",
       "      <td>...</td>\n",
       "      <td>-10.703244</td>\n",
       "      <td>-10.908342</td>\n",
       "      <td>-8.728158</td>\n",
       "      <td>-5.119017</td>\n",
       "      <td>23.090571</td>\n",
       "      <td>-2.244013</td>\n",
       "      <td>-6.272858</td>\n",
       "      <td>-6.872835</td>\n",
       "      <td>-5.786154</td>\n",
       "      <td>-3.630165</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>revPBE-D3op</th>\n",
       "      <td>27.960512</td>\n",
       "      <td>-49.566225</td>\n",
       "      <td>-60.167957</td>\n",
       "      <td>-57.186033</td>\n",
       "      <td>-44.485234</td>\n",
       "      <td>-24.177636</td>\n",
       "      <td>35.343476</td>\n",
       "      <td>-40.257995</td>\n",
       "      <td>-48.161650</td>\n",
       "      <td>-49.823380</td>\n",
       "      <td>...</td>\n",
       "      <td>-21.091333</td>\n",
       "      <td>-19.911416</td>\n",
       "      <td>-15.347113</td>\n",
       "      <td>-8.293814</td>\n",
       "      <td>19.216733</td>\n",
       "      <td>-13.293040</td>\n",
       "      <td>-15.865928</td>\n",
       "      <td>-14.756233</td>\n",
       "      <td>-11.006020</td>\n",
       "      <td>-5.626544</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>BLYP-D3op</th>\n",
       "      <td>28.061271</td>\n",
       "      <td>-49.875708</td>\n",
       "      <td>-59.432429</td>\n",
       "      <td>-56.643521</td>\n",
       "      <td>-44.765534</td>\n",
       "      <td>-24.385654</td>\n",
       "      <td>34.218759</td>\n",
       "      <td>-41.985920</td>\n",
       "      <td>-49.813009</td>\n",
       "      <td>-49.955540</td>\n",
       "      <td>...</td>\n",
       "      <td>-18.691996</td>\n",
       "      <td>-18.474872</td>\n",
       "      <td>-14.786023</td>\n",
       "      <td>-7.660087</td>\n",
       "      <td>19.625371</td>\n",
       "      <td>-10.713688</td>\n",
       "      <td>-14.418323</td>\n",
       "      <td>-14.197313</td>\n",
       "      <td>-10.985351</td>\n",
       "      <td>-5.343504</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>GAM</th>\n",
       "      <td>25.390899</td>\n",
       "      <td>-48.519861</td>\n",
       "      <td>-54.664096</td>\n",
       "      <td>-49.605397</td>\n",
       "      <td>-36.936209</td>\n",
       "      <td>-19.503446</td>\n",
       "      <td>28.379583</td>\n",
       "      <td>-43.977264</td>\n",
       "      <td>-50.255305</td>\n",
       "      <td>-45.702150</td>\n",
       "      <td>...</td>\n",
       "      <td>-20.874685</td>\n",
       "      <td>-20.839692</td>\n",
       "      <td>-17.040430</td>\n",
       "      <td>-9.294041</td>\n",
       "      <td>14.290947</td>\n",
       "      <td>-13.075521</td>\n",
       "      <td>-17.209105</td>\n",
       "      <td>-17.059125</td>\n",
       "      <td>-13.678150</td>\n",
       "      <td>-7.024315</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B97-D3_0</th>\n",
       "      <td>35.580934</td>\n",
       "      <td>-42.918606</td>\n",
       "      <td>-54.788691</td>\n",
       "      <td>-56.288103</td>\n",
       "      <td>-47.432903</td>\n",
       "      <td>-24.550690</td>\n",
       "      <td>41.195698</td>\n",
       "      <td>-35.738229</td>\n",
       "      <td>-45.902104</td>\n",
       "      <td>-49.551321</td>\n",
       "      <td>...</td>\n",
       "      <td>-26.352059</td>\n",
       "      <td>-28.345085</td>\n",
       "      <td>-21.744130</td>\n",
       "      <td>-10.130488</td>\n",
       "      <td>21.209888</td>\n",
       "      <td>-19.335682</td>\n",
       "      <td>-26.424627</td>\n",
       "      <td>-25.680849</td>\n",
       "      <td>-17.925953</td>\n",
       "      <td>-8.921983</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B97-D3_BJ</th>\n",
       "      <td>31.238846</td>\n",
       "      <td>-46.263871</td>\n",
       "      <td>-56.995010</td>\n",
       "      <td>-54.629788</td>\n",
       "      <td>-43.166737</td>\n",
       "      <td>-24.128656</td>\n",
       "      <td>37.756648</td>\n",
       "      <td>-37.857147</td>\n",
       "      <td>-46.257030</td>\n",
       "      <td>-47.876627</td>\n",
       "      <td>...</td>\n",
       "      <td>-21.739172</td>\n",
       "      <td>-21.352603</td>\n",
       "      <td>-17.012035</td>\n",
       "      <td>-9.073376</td>\n",
       "      <td>18.292657</td>\n",
       "      <td>-14.828865</td>\n",
       "      <td>-18.222886</td>\n",
       "      <td>-17.330558</td>\n",
       "      <td>-13.150817</td>\n",
       "      <td>-6.456502</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>BP86-D3_BJ</th>\n",
       "      <td>25.287748</td>\n",
       "      <td>-49.300565</td>\n",
       "      <td>NaN</td>\n",
       "      <td>-53.340682</td>\n",
       "      <td>-40.970863</td>\n",
       "      <td>-22.817629</td>\n",
       "      <td>31.072743</td>\n",
       "      <td>-41.660609</td>\n",
       "      <td>-48.116911</td>\n",
       "      <td>-47.134066</td>\n",
       "      <td>...</td>\n",
       "      <td>-20.561716</td>\n",
       "      <td>-18.601885</td>\n",
       "      <td>-13.710951</td>\n",
       "      <td>-6.969471</td>\n",
       "      <td>12.367314</td>\n",
       "      <td>-12.574588</td>\n",
       "      <td>-14.104068</td>\n",
       "      <td>-12.544258</td>\n",
       "      <td>-8.814798</td>\n",
       "      <td>-3.775111</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>TPSS</th>\n",
       "      <td>25.460347</td>\n",
       "      <td>-48.774308</td>\n",
       "      <td>-54.112021</td>\n",
       "      <td>-48.581722</td>\n",
       "      <td>-35.782090</td>\n",
       "      <td>-18.842904</td>\n",
       "      <td>28.739897</td>\n",
       "      <td>-43.910859</td>\n",
       "      <td>-49.463302</td>\n",
       "      <td>-44.541210</td>\n",
       "      <td>...</td>\n",
       "      <td>-15.674353</td>\n",
       "      <td>-13.974812</td>\n",
       "      <td>-10.012390</td>\n",
       "      <td>-5.186023</td>\n",
       "      <td>12.981834</td>\n",
       "      <td>-8.027527</td>\n",
       "      <td>-9.691048</td>\n",
       "      <td>-8.594405</td>\n",
       "      <td>-5.996939</td>\n",
       "      <td>-2.799532</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>TPSS-D3_BJ</th>\n",
       "      <td>23.077201</td>\n",
       "      <td>-51.332782</td>\n",
       "      <td>-58.027126</td>\n",
       "      <td>-53.076613</td>\n",
       "      <td>-40.182407</td>\n",
       "      <td>-22.040200</td>\n",
       "      <td>27.905485</td>\n",
       "      <td>-44.660565</td>\n",
       "      <td>-50.260672</td>\n",
       "      <td>-47.650981</td>\n",
       "      <td>...</td>\n",
       "      <td>-19.815724</td>\n",
       "      <td>-17.856086</td>\n",
       "      <td>-13.377336</td>\n",
       "      <td>-7.454301</td>\n",
       "      <td>11.490350</td>\n",
       "      <td>-12.396104</td>\n",
       "      <td>-13.805078</td>\n",
       "      <td>-12.371004</td>\n",
       "      <td>-9.131877</td>\n",
       "      <td>-4.691816</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>revTPSS</th>\n",
       "      <td>28.667660</td>\n",
       "      <td>-47.942998</td>\n",
       "      <td>-53.707940</td>\n",
       "      <td>-48.211629</td>\n",
       "      <td>-35.317892</td>\n",
       "      <td>-18.446963</td>\n",
       "      <td>31.557776</td>\n",
       "      <td>-43.332116</td>\n",
       "      <td>-49.247179</td>\n",
       "      <td>-44.317727</td>\n",
       "      <td>...</td>\n",
       "      <td>-16.936707</td>\n",
       "      <td>-14.998248</td>\n",
       "      <td>-10.570912</td>\n",
       "      <td>-5.245241</td>\n",
       "      <td>12.387915</td>\n",
       "      <td>-9.233002</td>\n",
       "      <td>-10.784229</td>\n",
       "      <td>-9.405734</td>\n",
       "      <td>-6.363558</td>\n",
       "      <td>-2.775518</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>SCAN</th>\n",
       "      <td>31.363030</td>\n",
       "      <td>-45.166515</td>\n",
       "      <td>-51.599250</td>\n",
       "      <td>-46.697270</td>\n",
       "      <td>-34.296160</td>\n",
       "      <td>-17.847142</td>\n",
       "      <td>33.605167</td>\n",
       "      <td>-41.131461</td>\n",
       "      <td>-47.646867</td>\n",
       "      <td>-43.205888</td>\n",
       "      <td>...</td>\n",
       "      <td>-20.796782</td>\n",
       "      <td>-17.628622</td>\n",
       "      <td>-11.963719</td>\n",
       "      <td>-5.310614</td>\n",
       "      <td>4.842009</td>\n",
       "      <td>-12.165037</td>\n",
       "      <td>-12.436469</td>\n",
       "      <td>-10.293267</td>\n",
       "      <td>-6.367048</td>\n",
       "      <td>-1.793011</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>SCAN-D3_BJ</th>\n",
       "      <td>31.045615</td>\n",
       "      <td>-45.509495</td>\n",
       "      <td>-52.129710</td>\n",
       "      <td>-47.317638</td>\n",
       "      <td>-34.936842</td>\n",
       "      <td>-18.415013</td>\n",
       "      <td>33.441200</td>\n",
       "      <td>-41.271524</td>\n",
       "      <td>-47.788449</td>\n",
       "      <td>-43.663937</td>\n",
       "      <td>...</td>\n",
       "      <td>-21.584408</td>\n",
       "      <td>-18.388889</td>\n",
       "      <td>-12.666626</td>\n",
       "      <td>-5.883629</td>\n",
       "      <td>4.422134</td>\n",
       "      <td>-13.026147</td>\n",
       "      <td>-13.264629</td>\n",
       "      <td>-11.079265</td>\n",
       "      <td>-7.075793</td>\n",
       "      <td>-2.341654</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>MS2</th>\n",
       "      <td>28.835436</td>\n",
       "      <td>-47.435070</td>\n",
       "      <td>-53.624572</td>\n",
       "      <td>-48.421374</td>\n",
       "      <td>-35.587601</td>\n",
       "      <td>-18.469040</td>\n",
       "      <td>31.104108</td>\n",
       "      <td>-43.333576</td>\n",
       "      <td>-49.577399</td>\n",
       "      <td>-44.837379</td>\n",
       "      <td>...</td>\n",
       "      <td>-21.556861</td>\n",
       "      <td>-18.477702</td>\n",
       "      <td>-12.761403</td>\n",
       "      <td>-5.922790</td>\n",
       "      <td>3.249091</td>\n",
       "      <td>-13.975335</td>\n",
       "      <td>-14.116030</td>\n",
       "      <td>-11.717403</td>\n",
       "      <td>-7.446312</td>\n",
       "      <td>-2.532156</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B97M-V</th>\n",
       "      <td>39.930866</td>\n",
       "      <td>-42.635793</td>\n",
       "      <td>-51.122107</td>\n",
       "      <td>-47.018885</td>\n",
       "      <td>-34.996967</td>\n",
       "      <td>-18.520366</td>\n",
       "      <td>41.844734</td>\n",
       "      <td>-38.789880</td>\n",
       "      <td>-47.216454</td>\n",
       "      <td>-43.521402</td>\n",
       "      <td>...</td>\n",
       "      <td>-15.934064</td>\n",
       "      <td>-15.587960</td>\n",
       "      <td>-12.292765</td>\n",
       "      <td>-6.667726</td>\n",
       "      <td>16.642923</td>\n",
       "      <td>-8.426890</td>\n",
       "      <td>-11.944155</td>\n",
       "      <td>-11.825545</td>\n",
       "      <td>-9.365452</td>\n",
       "      <td>-5.093153</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B97M-rV</th>\n",
       "      <td>39.796460</td>\n",
       "      <td>-42.759834</td>\n",
       "      <td>-51.235131</td>\n",
       "      <td>-47.118560</td>\n",
       "      <td>-35.074318</td>\n",
       "      <td>-18.564012</td>\n",
       "      <td>41.711509</td>\n",
       "      <td>-38.912202</td>\n",
       "      <td>-47.327609</td>\n",
       "      <td>-43.619030</td>\n",
       "      <td>...</td>\n",
       "      <td>-16.135325</td>\n",
       "      <td>-15.756479</td>\n",
       "      <td>-12.418544</td>\n",
       "      <td>-6.737916</td>\n",
       "      <td>16.390063</td>\n",
       "      <td>-8.621706</td>\n",
       "      <td>-12.105107</td>\n",
       "      <td>-11.956763</td>\n",
       "      <td>-9.457565</td>\n",
       "      <td>-5.134079</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>MS2-D3_OP</th>\n",
       "      <td>28.728096</td>\n",
       "      <td>-47.600975</td>\n",
       "      <td>-53.940964</td>\n",
       "      <td>-48.870452</td>\n",
       "      <td>-36.191971</td>\n",
       "      <td>-19.243807</td>\n",
       "      <td>31.013296</td>\n",
       "      <td>-43.427349</td>\n",
       "      <td>-49.695503</td>\n",
       "      <td>-45.199160</td>\n",
       "      <td>...</td>\n",
       "      <td>-22.516976</td>\n",
       "      <td>-19.470611</td>\n",
       "      <td>-13.767782</td>\n",
       "      <td>-6.854781</td>\n",
       "      <td>2.579428</td>\n",
       "      <td>-15.024864</td>\n",
       "      <td>-15.202715</td>\n",
       "      <td>-12.825170</td>\n",
       "      <td>-8.547261</td>\n",
       "      <td>-3.492996</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M06-L</th>\n",
       "      <td>35.283375</td>\n",
       "      <td>-43.822718</td>\n",
       "      <td>-50.046777</td>\n",
       "      <td>-44.666762</td>\n",
       "      <td>-32.913702</td>\n",
       "      <td>-17.406394</td>\n",
       "      <td>37.389123</td>\n",
       "      <td>-39.725933</td>\n",
       "      <td>-46.013586</td>\n",
       "      <td>-41.201656</td>\n",
       "      <td>...</td>\n",
       "      <td>-20.953789</td>\n",
       "      <td>-18.836606</td>\n",
       "      <td>-14.207149</td>\n",
       "      <td>-6.368797</td>\n",
       "      <td>7.976245</td>\n",
       "      <td>-14.015162</td>\n",
       "      <td>-15.601803</td>\n",
       "      <td>-14.262659</td>\n",
       "      <td>-10.615337</td>\n",
       "      <td>-3.765072</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>MN15-L</th>\n",
       "      <td>58.676443</td>\n",
       "      <td>-32.844224</td>\n",
       "      <td>-45.040760</td>\n",
       "      <td>-43.697756</td>\n",
       "      <td>-34.013065</td>\n",
       "      <td>-18.265720</td>\n",
       "      <td>59.732741</td>\n",
       "      <td>-29.714722</td>\n",
       "      <td>-41.796454</td>\n",
       "      <td>-40.745046</td>\n",
       "      <td>...</td>\n",
       "      <td>-19.510666</td>\n",
       "      <td>-19.560546</td>\n",
       "      <td>-15.922919</td>\n",
       "      <td>-8.696700</td>\n",
       "      <td>17.179238</td>\n",
       "      <td>-11.018097</td>\n",
       "      <td>-15.849505</td>\n",
       "      <td>-16.212285</td>\n",
       "      <td>-13.276564</td>\n",
       "      <td>-7.304700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>mBEEF</th>\n",
       "      <td>30.759974</td>\n",
       "      <td>-47.261295</td>\n",
       "      <td>-54.855886</td>\n",
       "      <td>-50.412092</td>\n",
       "      <td>-37.489201</td>\n",
       "      <td>-19.060738</td>\n",
       "      <td>33.000019</td>\n",
       "      <td>-43.327411</td>\n",
       "      <td>-50.954633</td>\n",
       "      <td>-46.905101</td>\n",
       "      <td>...</td>\n",
       "      <td>-20.282823</td>\n",
       "      <td>-19.639456</td>\n",
       "      <td>-15.731806</td>\n",
       "      <td>-8.578985</td>\n",
       "      <td>11.204278</td>\n",
       "      <td>-12.498511</td>\n",
       "      <td>-15.801512</td>\n",
       "      <td>-15.410750</td>\n",
       "      <td>-12.211699</td>\n",
       "      <td>-6.323668</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>oTPSS-D3_BJ</th>\n",
       "      <td>28.447678</td>\n",
       "      <td>-48.662760</td>\n",
       "      <td>-57.337706</td>\n",
       "      <td>-53.668244</td>\n",
       "      <td>-41.629566</td>\n",
       "      <td>-23.348841</td>\n",
       "      <td>33.923553</td>\n",
       "      <td>-41.277197</td>\n",
       "      <td>-48.369765</td>\n",
       "      <td>-47.675990</td>\n",
       "      <td>...</td>\n",
       "      <td>-18.718853</td>\n",
       "      <td>-17.289397</td>\n",
       "      <td>-13.433384</td>\n",
       "      <td>-8.021224</td>\n",
       "      <td>14.782121</td>\n",
       "      <td>-10.967464</td>\n",
       "      <td>-13.043288</td>\n",
       "      <td>-12.165465</td>\n",
       "      <td>-9.526540</td>\n",
       "      <td>-5.480645</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B3LYP</th>\n",
       "      <td>30.476046</td>\n",
       "      <td>-46.294154</td>\n",
       "      <td>-52.798763</td>\n",
       "      <td>-47.833535</td>\n",
       "      <td>-35.247189</td>\n",
       "      <td>-18.333698</td>\n",
       "      <td>33.292280</td>\n",
       "      <td>-41.836159</td>\n",
       "      <td>-48.464827</td>\n",
       "      <td>-44.021496</td>\n",
       "      <td>...</td>\n",
       "      <td>-12.721769</td>\n",
       "      <td>-12.199396</td>\n",
       "      <td>-9.108568</td>\n",
       "      <td>-4.577295</td>\n",
       "      <td>19.831902</td>\n",
       "      <td>-4.553156</td>\n",
       "      <td>-7.832704</td>\n",
       "      <td>-7.745662</td>\n",
       "      <td>-5.797790</td>\n",
       "      <td>-2.847749</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>PBE0</th>\n",
       "      <td>26.875631</td>\n",
       "      <td>-47.937072</td>\n",
       "      <td>-53.729225</td>\n",
       "      <td>-48.361849</td>\n",
       "      <td>-35.489219</td>\n",
       "      <td>-18.441211</td>\n",
       "      <td>29.498443</td>\n",
       "      <td>-43.637890</td>\n",
       "      <td>-49.550130</td>\n",
       "      <td>-44.701916</td>\n",
       "      <td>...</td>\n",
       "      <td>-16.705425</td>\n",
       "      <td>-15.163280</td>\n",
       "      <td>-11.107562</td>\n",
       "      <td>-5.756456</td>\n",
       "      <td>12.592974</td>\n",
       "      <td>-8.883345</td>\n",
       "      <td>-10.910140</td>\n",
       "      <td>-9.947509</td>\n",
       "      <td>-7.157204</td>\n",
       "      <td>-3.437925</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>PBE0-D3_BJ</th>\n",
       "      <td>25.235784</td>\n",
       "      <td>-49.697404</td>\n",
       "      <td>-56.424006</td>\n",
       "      <td>-51.460419</td>\n",
       "      <td>-38.542601</td>\n",
       "      <td>-20.729637</td>\n",
       "      <td>28.900730</td>\n",
       "      <td>-44.170474</td>\n",
       "      <td>-50.112724</td>\n",
       "      <td>-46.857087</td>\n",
       "      <td>...</td>\n",
       "      <td>-19.564690</td>\n",
       "      <td>-17.861916</td>\n",
       "      <td>-13.481630</td>\n",
       "      <td>-7.425846</td>\n",
       "      <td>11.533434</td>\n",
       "      <td>-11.903821</td>\n",
       "      <td>-13.771850</td>\n",
       "      <td>-12.597216</td>\n",
       "      <td>-9.401158</td>\n",
       "      <td>-4.871281</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>MN15</th>\n",
       "      <td>36.940536</td>\n",
       "      <td>-40.898795</td>\n",
       "      <td>-48.796990</td>\n",
       "      <td>-45.291633</td>\n",
       "      <td>-34.240418</td>\n",
       "      <td>-17.977736</td>\n",
       "      <td>38.042117</td>\n",
       "      <td>-37.725695</td>\n",
       "      <td>-45.560741</td>\n",
       "      <td>-42.387741</td>\n",
       "      <td>...</td>\n",
       "      <td>-20.766932</td>\n",
       "      <td>-19.043121</td>\n",
       "      <td>-14.209609</td>\n",
       "      <td>-7.092582</td>\n",
       "      <td>8.019982</td>\n",
       "      <td>-13.873512</td>\n",
       "      <td>-15.917650</td>\n",
       "      <td>-14.579941</td>\n",
       "      <td>-10.636636</td>\n",
       "      <td>-4.933806</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>TPSSh</th>\n",
       "      <td>27.096433</td>\n",
       "      <td>-47.611297</td>\n",
       "      <td>-53.088260</td>\n",
       "      <td>-47.646936</td>\n",
       "      <td>-34.972054</td>\n",
       "      <td>-18.304551</td>\n",
       "      <td>29.917288</td>\n",
       "      <td>-43.113105</td>\n",
       "      <td>-48.753190</td>\n",
       "      <td>-43.877592</td>\n",
       "      <td>...</td>\n",
       "      <td>-15.123372</td>\n",
       "      <td>-13.566746</td>\n",
       "      <td>-9.786744</td>\n",
       "      <td>-5.118145</td>\n",
       "      <td>13.751422</td>\n",
       "      <td>-7.526491</td>\n",
       "      <td>-9.378040</td>\n",
       "      <td>-8.446065</td>\n",
       "      <td>-6.007421</td>\n",
       "      <td>-2.914659</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>TPSSh-D3_BJ</th>\n",
       "      <td>23.077201</td>\n",
       "      <td>-51.332782</td>\n",
       "      <td>-56.716535</td>\n",
       "      <td>-53.076613</td>\n",
       "      <td>-40.182407</td>\n",
       "      <td>-22.040200</td>\n",
       "      <td>27.905485</td>\n",
       "      <td>-44.660565</td>\n",
       "      <td>-49.498913</td>\n",
       "      <td>-47.650981</td>\n",
       "      <td>...</td>\n",
       "      <td>-18.937503</td>\n",
       "      <td>-17.922103</td>\n",
       "      <td>-13.443353</td>\n",
       "      <td>-7.520318</td>\n",
       "      <td>11.274732</td>\n",
       "      <td>-12.611721</td>\n",
       "      <td>-13.189753</td>\n",
       "      <td>-12.586622</td>\n",
       "      <td>-9.347495</td>\n",
       "      <td>-4.907434</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>MVSh</th>\n",
       "      <td>39.153112</td>\n",
       "      <td>-39.991693</td>\n",
       "      <td>-47.287813</td>\n",
       "      <td>-43.096341</td>\n",
       "      <td>-31.660825</td>\n",
       "      <td>-16.552153</td>\n",
       "      <td>40.454885</td>\n",
       "      <td>-36.679913</td>\n",
       "      <td>-43.960225</td>\n",
       "      <td>-40.157236</td>\n",
       "      <td>...</td>\n",
       "      <td>-16.786350</td>\n",
       "      <td>-14.202567</td>\n",
       "      <td>-9.514273</td>\n",
       "      <td>-4.320640</td>\n",
       "      <td>11.628851</td>\n",
       "      <td>-7.129350</td>\n",
       "      <td>-8.327148</td>\n",
       "      <td>-7.089744</td>\n",
       "      <td>-4.465534</td>\n",
       "      <td>-1.512521</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>SCAN0</th>\n",
       "      <td>32.340300</td>\n",
       "      <td>-44.544656</td>\n",
       "      <td>-50.863922</td>\n",
       "      <td>-45.850657</td>\n",
       "      <td>-33.456005</td>\n",
       "      <td>-17.309302</td>\n",
       "      <td>33.994740</td>\n",
       "      <td>-40.952976</td>\n",
       "      <td>-47.279355</td>\n",
       "      <td>-42.679538</td>\n",
       "      <td>...</td>\n",
       "      <td>-18.909035</td>\n",
       "      <td>-16.381124</td>\n",
       "      <td>-11.429755</td>\n",
       "      <td>-5.391143</td>\n",
       "      <td>8.203336</td>\n",
       "      <td>-10.604865</td>\n",
       "      <td>-11.636593</td>\n",
       "      <td>-10.066894</td>\n",
       "      <td>-6.716850</td>\n",
       "      <td>-2.533606</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B3LYP-D3_0</th>\n",
       "      <td>30.308421</td>\n",
       "      <td>-47.035833</td>\n",
       "      <td>-55.362141</td>\n",
       "      <td>-53.662088</td>\n",
       "      <td>-45.019130</td>\n",
       "      <td>-23.483057</td>\n",
       "      <td>34.100685</td>\n",
       "      <td>-41.498805</td>\n",
       "      <td>-49.040564</td>\n",
       "      <td>-48.466909</td>\n",
       "      <td>...</td>\n",
       "      <td>-20.429777</td>\n",
       "      <td>-22.635736</td>\n",
       "      <td>-18.574580</td>\n",
       "      <td>-9.058745</td>\n",
       "      <td>18.677315</td>\n",
       "      <td>-13.053044</td>\n",
       "      <td>-19.246541</td>\n",
       "      <td>-20.571043</td>\n",
       "      <td>-15.308328</td>\n",
       "      <td>-8.203807</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M06-2X</th>\n",
       "      <td>32.162610</td>\n",
       "      <td>-45.817458</td>\n",
       "      <td>-51.750759</td>\n",
       "      <td>-46.170087</td>\n",
       "      <td>-33.755892</td>\n",
       "      <td>-18.135997</td>\n",
       "      <td>33.652858</td>\n",
       "      <td>-42.240058</td>\n",
       "      <td>-48.124765</td>\n",
       "      <td>-42.977599</td>\n",
       "      <td>...</td>\n",
       "      <td>-20.143841</td>\n",
       "      <td>-18.730089</td>\n",
       "      <td>-14.593329</td>\n",
       "      <td>-7.804020</td>\n",
       "      <td>11.915607</td>\n",
       "      <td>-12.720383</td>\n",
       "      <td>-15.183226</td>\n",
       "      <td>-14.372984</td>\n",
       "      <td>-11.181739</td>\n",
       "      <td>-5.461737</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M06-2X-D3_0</th>\n",
       "      <td>32.162537</td>\n",
       "      <td>-45.817783</td>\n",
       "      <td>-51.751906</td>\n",
       "      <td>-46.172955</td>\n",
       "      <td>-33.764280</td>\n",
       "      <td>-18.171370</td>\n",
       "      <td>33.572605</td>\n",
       "      <td>-42.303103</td>\n",
       "      <td>-48.175020</td>\n",
       "      <td>-43.018766</td>\n",
       "      <td>...</td>\n",
       "      <td>-20.194353</td>\n",
       "      <td>-18.803386</td>\n",
       "      <td>-14.712269</td>\n",
       "      <td>-8.017316</td>\n",
       "      <td>11.813196</td>\n",
       "      <td>-12.825836</td>\n",
       "      <td>-15.292672</td>\n",
       "      <td>-14.495252</td>\n",
       "      <td>-11.343128</td>\n",
       "      <td>-5.729330</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M06</th>\n",
       "      <td>33.483859</td>\n",
       "      <td>-44.620660</td>\n",
       "      <td>-50.833038</td>\n",
       "      <td>-45.951838</td>\n",
       "      <td>-34.382008</td>\n",
       "      <td>-18.543783</td>\n",
       "      <td>35.586190</td>\n",
       "      <td>-40.555780</td>\n",
       "      <td>-46.826453</td>\n",
       "      <td>-42.455609</td>\n",
       "      <td>...</td>\n",
       "      <td>-22.479208</td>\n",
       "      <td>-20.555615</td>\n",
       "      <td>-14.477062</td>\n",
       "      <td>-5.689142</td>\n",
       "      <td>7.982100</td>\n",
       "      <td>-16.570305</td>\n",
       "      <td>-18.546924</td>\n",
       "      <td>-16.435455</td>\n",
       "      <td>-10.700808</td>\n",
       "      <td>-3.746199</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>revM06</th>\n",
       "      <td>41.819625</td>\n",
       "      <td>-40.725707</td>\n",
       "      <td>-49.145462</td>\n",
       "      <td>-45.247731</td>\n",
       "      <td>-33.690642</td>\n",
       "      <td>-17.583215</td>\n",
       "      <td>43.085834</td>\n",
       "      <td>-37.391518</td>\n",
       "      <td>-45.724972</td>\n",
       "      <td>-42.191255</td>\n",
       "      <td>...</td>\n",
       "      <td>-18.010653</td>\n",
       "      <td>-17.484429</td>\n",
       "      <td>-13.809585</td>\n",
       "      <td>-7.074224</td>\n",
       "      <td>15.329584</td>\n",
       "      <td>-10.654697</td>\n",
       "      <td>-14.199845</td>\n",
       "      <td>-13.944383</td>\n",
       "      <td>-10.938383</td>\n",
       "      <td>-5.370611</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>wB97M-V</th>\n",
       "      <td>34.319100</td>\n",
       "      <td>-43.870952</td>\n",
       "      <td>-51.341617</td>\n",
       "      <td>-47.130421</td>\n",
       "      <td>-35.165060</td>\n",
       "      <td>-18.481139</td>\n",
       "      <td>36.070462</td>\n",
       "      <td>-40.287727</td>\n",
       "      <td>-47.736905</td>\n",
       "      <td>-43.905672</td>\n",
       "      <td>...</td>\n",
       "      <td>-17.934745</td>\n",
       "      <td>-16.478997</td>\n",
       "      <td>-12.054920</td>\n",
       "      <td>-6.021214</td>\n",
       "      <td>12.333485</td>\n",
       "      <td>-10.303847</td>\n",
       "      <td>-12.634052</td>\n",
       "      <td>-11.551510</td>\n",
       "      <td>-8.212382</td>\n",
       "      <td>-3.895357</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>wB97X-D</th>\n",
       "      <td>37.436681</td>\n",
       "      <td>-40.808748</td>\n",
       "      <td>-48.641886</td>\n",
       "      <td>-45.149287</td>\n",
       "      <td>-34.186345</td>\n",
       "      <td>-18.332901</td>\n",
       "      <td>38.889045</td>\n",
       "      <td>-37.410105</td>\n",
       "      <td>-45.235647</td>\n",
       "      <td>-42.133473</td>\n",
       "      <td>...</td>\n",
       "      <td>-17.515594</td>\n",
       "      <td>-16.682058</td>\n",
       "      <td>-13.003946</td>\n",
       "      <td>-6.766172</td>\n",
       "      <td>13.037148</td>\n",
       "      <td>-10.305756</td>\n",
       "      <td>-13.144201</td>\n",
       "      <td>-12.644993</td>\n",
       "      <td>-9.675100</td>\n",
       "      <td>-4.801820</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>wB97X-D3</th>\n",
       "      <td>36.310021</td>\n",
       "      <td>-41.262959</td>\n",
       "      <td>-48.577884</td>\n",
       "      <td>-44.897360</td>\n",
       "      <td>-35.046492</td>\n",
       "      <td>-20.343935</td>\n",
       "      <td>37.828245</td>\n",
       "      <td>-37.726650</td>\n",
       "      <td>-44.867922</td>\n",
       "      <td>-41.665916</td>\n",
       "      <td>...</td>\n",
       "      <td>-18.666684</td>\n",
       "      <td>-17.985866</td>\n",
       "      <td>-14.753631</td>\n",
       "      <td>-7.973117</td>\n",
       "      <td>12.650577</td>\n",
       "      <td>-11.347877</td>\n",
       "      <td>-14.313901</td>\n",
       "      <td>-14.181121</td>\n",
       "      <td>-11.424029</td>\n",
       "      <td>-5.821540</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>wB97X-V</th>\n",
       "      <td>33.604112</td>\n",
       "      <td>-44.626322</td>\n",
       "      <td>-51.626314</td>\n",
       "      <td>-46.950297</td>\n",
       "      <td>-34.622910</td>\n",
       "      <td>-18.003713</td>\n",
       "      <td>35.237718</td>\n",
       "      <td>-41.083914</td>\n",
       "      <td>-48.065547</td>\n",
       "      <td>-43.794171</td>\n",
       "      <td>...</td>\n",
       "      <td>-16.343077</td>\n",
       "      <td>-15.324781</td>\n",
       "      <td>-11.643696</td>\n",
       "      <td>-6.259666</td>\n",
       "      <td>14.737472</td>\n",
       "      <td>-8.527031</td>\n",
       "      <td>-11.334676</td>\n",
       "      <td>-10.837409</td>\n",
       "      <td>-8.270882</td>\n",
       "      <td>-4.362298</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M11</th>\n",
       "      <td>37.455911</td>\n",
       "      <td>-42.872854</td>\n",
       "      <td>-50.716994</td>\n",
       "      <td>-46.604544</td>\n",
       "      <td>-34.484441</td>\n",
       "      <td>-18.104286</td>\n",
       "      <td>39.224420</td>\n",
       "      <td>-39.269881</td>\n",
       "      <td>-47.084790</td>\n",
       "      <td>-43.365822</td>\n",
       "      <td>...</td>\n",
       "      <td>-15.100598</td>\n",
       "      <td>-15.252726</td>\n",
       "      <td>-12.038829</td>\n",
       "      <td>-6.899214</td>\n",
       "      <td>20.091865</td>\n",
       "      <td>-7.662670</td>\n",
       "      <td>-12.142589</td>\n",
       "      <td>-12.303669</td>\n",
       "      <td>-9.873910</td>\n",
       "      <td>-6.157151</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>revM11</th>\n",
       "      <td>27.146357</td>\n",
       "      <td>-48.656568</td>\n",
       "      <td>-53.972448</td>\n",
       "      <td>-48.145025</td>\n",
       "      <td>-34.864158</td>\n",
       "      <td>-17.776666</td>\n",
       "      <td>28.936690</td>\n",
       "      <td>-44.923034</td>\n",
       "      <td>-50.288968</td>\n",
       "      <td>-44.925957</td>\n",
       "      <td>...</td>\n",
       "      <td>-19.940179</td>\n",
       "      <td>-18.042463</td>\n",
       "      <td>-13.278749</td>\n",
       "      <td>-6.610176</td>\n",
       "      <td>9.564699</td>\n",
       "      <td>-12.337766</td>\n",
       "      <td>-14.332937</td>\n",
       "      <td>-13.119402</td>\n",
       "      <td>-9.509931</td>\n",
       "      <td>-4.382670</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>HSE-HJS</th>\n",
       "      <td>26.664864</td>\n",
       "      <td>-48.123645</td>\n",
       "      <td>-53.902815</td>\n",
       "      <td>-48.518294</td>\n",
       "      <td>-35.612638</td>\n",
       "      <td>-18.503162</td>\n",
       "      <td>29.308065</td>\n",
       "      <td>-43.807599</td>\n",
       "      <td>-49.708099</td>\n",
       "      <td>-44.843575</td>\n",
       "      <td>...</td>\n",
       "      <td>-16.886636</td>\n",
       "      <td>-15.343427</td>\n",
       "      <td>-11.259611</td>\n",
       "      <td>-5.844134</td>\n",
       "      <td>12.482640</td>\n",
       "      <td>-9.053651</td>\n",
       "      <td>-11.085669</td>\n",
       "      <td>-10.110468</td>\n",
       "      <td>-7.284702</td>\n",
       "      <td>-3.504857</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>MN12-SX</th>\n",
       "      <td>40.919087</td>\n",
       "      <td>-38.807723</td>\n",
       "      <td>-47.267258</td>\n",
       "      <td>-44.220007</td>\n",
       "      <td>-33.555634</td>\n",
       "      <td>-17.811965</td>\n",
       "      <td>42.611387</td>\n",
       "      <td>-35.355527</td>\n",
       "      <td>-43.878322</td>\n",
       "      <td>-41.187326</td>\n",
       "      <td>...</td>\n",
       "      <td>-17.973873</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>-16.534080</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>wB97M_2</th>\n",
       "      <td>42.999402</td>\n",
       "      <td>-39.191906</td>\n",
       "      <td>-50.918160</td>\n",
       "      <td>-43.547188</td>\n",
       "      <td>-32.143338</td>\n",
       "      <td>-16.735473</td>\n",
       "      <td>43.284473</td>\n",
       "      <td>-36.537746</td>\n",
       "      <td>-47.715316</td>\n",
       "      <td>-40.936791</td>\n",
       "      <td>...</td>\n",
       "      <td>-15.852666</td>\n",
       "      <td>-14.400956</td>\n",
       "      <td>-10.701933</td>\n",
       "      <td>-5.741784</td>\n",
       "      <td>12.859940</td>\n",
       "      <td>-7.778359</td>\n",
       "      <td>-10.041267</td>\n",
       "      <td>-9.475468</td>\n",
       "      <td>-7.186689</td>\n",
       "      <td>-3.775967</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>DSD-PBEPBE-D3</th>\n",
       "      <td>43.200013</td>\n",
       "      <td>-40.577350</td>\n",
       "      <td>-50.225799</td>\n",
       "      <td>-46.793019</td>\n",
       "      <td>-35.002783</td>\n",
       "      <td>-18.408864</td>\n",
       "      <td>45.154337</td>\n",
       "      <td>-36.073676</td>\n",
       "      <td>-44.408600</td>\n",
       "      <td>-42.866278</td>\n",
       "      <td>...</td>\n",
       "      <td>-16.075051</td>\n",
       "      <td>-15.200381</td>\n",
       "      <td>-11.858345</td>\n",
       "      <td>-6.749360</td>\n",
       "      <td>16.557540</td>\n",
       "      <td>-8.237656</td>\n",
       "      <td>-11.157110</td>\n",
       "      <td>-10.920307</td>\n",
       "      <td>-8.695517</td>\n",
       "      <td>-4.941904</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>XYG3</th>\n",
       "      <td>32.566228</td>\n",
       "      <td>230.069749</td>\n",
       "      <td>-50.576236</td>\n",
       "      <td>225.935041</td>\n",
       "      <td>237.510175</td>\n",
       "      <td>252.683676</td>\n",
       "      <td>44.927449</td>\n",
       "      <td>-36.093981</td>\n",
       "      <td>-43.969697</td>\n",
       "      <td>-40.129931</td>\n",
       "      <td>...</td>\n",
       "      <td>-13.998723</td>\n",
       "      <td>-12.894403</td>\n",
       "      <td>-9.653375</td>\n",
       "      <td>-5.202533</td>\n",
       "      <td>14.856858</td>\n",
       "      <td>-6.444700</td>\n",
       "      <td>-8.990596</td>\n",
       "      <td>-8.694498</td>\n",
       "      <td>-6.733286</td>\n",
       "      <td>-3.652142</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B2PLYP-D3_BJ</th>\n",
       "      <td>29.428631</td>\n",
       "      <td>-47.698219</td>\n",
       "      <td>-54.911913</td>\n",
       "      <td>-50.090908</td>\n",
       "      <td>-37.247897</td>\n",
       "      <td>-19.615345</td>\n",
       "      <td>32.338665</td>\n",
       "      <td>-42.615045</td>\n",
       "      <td>-48.827497</td>\n",
       "      <td>-45.791673</td>\n",
       "      <td>...</td>\n",
       "      <td>-17.140002</td>\n",
       "      <td>-15.808641</td>\n",
       "      <td>-12.060087</td>\n",
       "      <td>-6.548170</td>\n",
       "      <td>15.105127</td>\n",
       "      <td>-9.013918</td>\n",
       "      <td>-11.358470</td>\n",
       "      <td>-10.754635</td>\n",
       "      <td>-8.247186</td>\n",
       "      <td>-4.189613</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>PTPSS-D3</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>-49.864463</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>-45.570956</td>\n",
       "      <td>NaN</td>\n",
       "      <td>...</td>\n",
       "      <td>-19.282019</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>-7.091156</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>-15.547475</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>PBE0-DH</th>\n",
       "      <td>29.083683</td>\n",
       "      <td>-46.283778</td>\n",
       "      <td>-51.994213</td>\n",
       "      <td>-46.586052</td>\n",
       "      <td>-33.894964</td>\n",
       "      <td>-17.493074</td>\n",
       "      <td>30.824915</td>\n",
       "      <td>-42.607317</td>\n",
       "      <td>-48.335055</td>\n",
       "      <td>-43.379450</td>\n",
       "      <td>...</td>\n",
       "      <td>-16.331815</td>\n",
       "      <td>-14.676543</td>\n",
       "      <td>-10.759744</td>\n",
       "      <td>-5.647765</td>\n",
       "      <td>12.238084</td>\n",
       "      <td>-8.481257</td>\n",
       "      <td>-10.368072</td>\n",
       "      <td>-9.491654</td>\n",
       "      <td>-6.924204</td>\n",
       "      <td>-3.377259</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>XYGJOS</th>\n",
       "      <td>32.271224</td>\n",
       "      <td>-45.088695</td>\n",
       "      <td>-51.041802</td>\n",
       "      <td>-45.574713</td>\n",
       "      <td>-32.724424</td>\n",
       "      <td>-16.373487</td>\n",
       "      <td>32.708316</td>\n",
       "      <td>-42.362215</td>\n",
       "      <td>-48.169336</td>\n",
       "      <td>-43.054242</td>\n",
       "      <td>...</td>\n",
       "      <td>-16.663815</td>\n",
       "      <td>-14.970081</td>\n",
       "      <td>-11.158229</td>\n",
       "      <td>-6.045659</td>\n",
       "      <td>12.292836</td>\n",
       "      <td>-8.510932</td>\n",
       "      <td>-10.447801</td>\n",
       "      <td>-9.735140</td>\n",
       "      <td>-7.367525</td>\n",
       "      <td>-3.739281</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>55 rows × 996 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "NA                   ion                                                 \\\n",
       "NA                Ca-1H2                                                  \n",
       "NA                  0.75         0.9        1.0         1.1        1.25   \n",
       "functional                                                                \n",
       "SPW92           0.704446  -65.165506 -66.974359  -58.578872  -42.372562   \n",
       "SVWN5           0.559170  -65.209736 -66.982111  -58.567075  -42.350989   \n",
       "PBE            22.608940  -51.152984 -56.897894  -51.496845  -38.352914   \n",
       "RPBE           33.134046  -44.695844 -52.613557  -48.884009  -37.351332   \n",
       "PBE-D3         22.534934  -51.480496 -58.030820  -54.082489  -42.815902   \n",
       "BLYP           30.119573  -46.759904 -53.709339  -49.117750  -36.789661   \n",
       "PW91           20.280836  -52.736871 -58.176689  -52.610240  -39.362050   \n",
       "revPBE         33.627267  -43.615682 -51.320893  -47.532913  -36.158173   \n",
       "revPBE-D3op    27.960512  -49.566225 -60.167957  -57.186033  -44.485234   \n",
       "BLYP-D3op      28.061271  -49.875708 -59.432429  -56.643521  -44.765534   \n",
       "GAM            25.390899  -48.519861 -54.664096  -49.605397  -36.936209   \n",
       "B97-D3_0       35.580934  -42.918606 -54.788691  -56.288103  -47.432903   \n",
       "B97-D3_BJ      31.238846  -46.263871 -56.995010  -54.629788  -43.166737   \n",
       "BP86-D3_BJ     25.287748  -49.300565        NaN  -53.340682  -40.970863   \n",
       "TPSS           25.460347  -48.774308 -54.112021  -48.581722  -35.782090   \n",
       "TPSS-D3_BJ     23.077201  -51.332782 -58.027126  -53.076613  -40.182407   \n",
       "revTPSS        28.667660  -47.942998 -53.707940  -48.211629  -35.317892   \n",
       "SCAN           31.363030  -45.166515 -51.599250  -46.697270  -34.296160   \n",
       "SCAN-D3_BJ     31.045615  -45.509495 -52.129710  -47.317638  -34.936842   \n",
       "MS2            28.835436  -47.435070 -53.624572  -48.421374  -35.587601   \n",
       "B97M-V         39.930866  -42.635793 -51.122107  -47.018885  -34.996967   \n",
       "B97M-rV        39.796460  -42.759834 -51.235131  -47.118560  -35.074318   \n",
       "MS2-D3_OP      28.728096  -47.600975 -53.940964  -48.870452  -36.191971   \n",
       "M06-L          35.283375  -43.822718 -50.046777  -44.666762  -32.913702   \n",
       "MN15-L         58.676443  -32.844224 -45.040760  -43.697756  -34.013065   \n",
       "mBEEF          30.759974  -47.261295 -54.855886  -50.412092  -37.489201   \n",
       "oTPSS-D3_BJ    28.447678  -48.662760 -57.337706  -53.668244  -41.629566   \n",
       "B3LYP          30.476046  -46.294154 -52.798763  -47.833535  -35.247189   \n",
       "PBE0           26.875631  -47.937072 -53.729225  -48.361849  -35.489219   \n",
       "PBE0-D3_BJ     25.235784  -49.697404 -56.424006  -51.460419  -38.542601   \n",
       "MN15           36.940536  -40.898795 -48.796990  -45.291633  -34.240418   \n",
       "TPSSh          27.096433  -47.611297 -53.088260  -47.646936  -34.972054   \n",
       "TPSSh-D3_BJ    23.077201  -51.332782 -56.716535  -53.076613  -40.182407   \n",
       "MVSh           39.153112  -39.991693 -47.287813  -43.096341  -31.660825   \n",
       "SCAN0          32.340300  -44.544656 -50.863922  -45.850657  -33.456005   \n",
       "B3LYP-D3_0     30.308421  -47.035833 -55.362141  -53.662088  -45.019130   \n",
       "M06-2X         32.162610  -45.817458 -51.750759  -46.170087  -33.755892   \n",
       "M06-2X-D3_0    32.162537  -45.817783 -51.751906  -46.172955  -33.764280   \n",
       "M06            33.483859  -44.620660 -50.833038  -45.951838  -34.382008   \n",
       "revM06         41.819625  -40.725707 -49.145462  -45.247731  -33.690642   \n",
       "wB97M-V        34.319100  -43.870952 -51.341617  -47.130421  -35.165060   \n",
       "wB97X-D        37.436681  -40.808748 -48.641886  -45.149287  -34.186345   \n",
       "wB97X-D3       36.310021  -41.262959 -48.577884  -44.897360  -35.046492   \n",
       "wB97X-V        33.604112  -44.626322 -51.626314  -46.950297  -34.622910   \n",
       "M11            37.455911  -42.872854 -50.716994  -46.604544  -34.484441   \n",
       "revM11         27.146357  -48.656568 -53.972448  -48.145025  -34.864158   \n",
       "HSE-HJS        26.664864  -48.123645 -53.902815  -48.518294  -35.612638   \n",
       "MN12-SX        40.919087  -38.807723 -47.267258  -44.220007  -33.555634   \n",
       "wB97M_2        42.999402  -39.191906 -50.918160  -43.547188  -32.143338   \n",
       "DSD-PBEPBE-D3  43.200013  -40.577350 -50.225799  -46.793019  -35.002783   \n",
       "XYG3           32.566228  230.069749 -50.576236  225.935041  237.510175   \n",
       "B2PLYP-D3_BJ   29.428631  -47.698219 -54.911913  -50.090908  -37.247897   \n",
       "PTPSS-D3             NaN         NaN -49.864463         NaN         NaN   \n",
       "PBE0-DH        29.083683  -46.283778 -51.994213  -46.586052  -33.894964   \n",
       "XYGJOS         32.271224  -45.088695 -51.041802  -45.574713  -32.724424   \n",
       "\n",
       "NA                                                                     ...  \\\n",
       "NA                            Ca-2H2                                   ...   \n",
       "NA                    1.5       0.75        0.9        1.0        1.1  ...   \n",
       "functional                                                             ...   \n",
       "SPW92          -21.837345   5.384987 -59.106656 -61.241262 -53.552760  ...   \n",
       "SVWN5          -21.821139   5.242811 -59.149664 -61.248977 -53.541858  ...   \n",
       "PBE            -20.366348  26.536531 -45.830487 -51.827112 -47.045034  ...   \n",
       "RPBE           -20.361355  36.863203 -39.612596 -47.765584 -44.621178  ...   \n",
       "PBE-D3         -23.376002  26.828866 -45.721288 -52.111325 -49.040868  ...   \n",
       "BLYP           -19.625130  33.978440 -41.481022 -48.655248 -44.658710  ...   \n",
       "PW91           -21.197794  24.293143 -47.351781 -53.053155 -48.113557  ...   \n",
       "revPBE         -19.715773  37.327732 -38.538825 -46.481099 -43.287425  ...   \n",
       "revPBE-D3op    -24.177636  35.343476 -40.257995 -48.161650 -49.823380  ...   \n",
       "BLYP-D3op      -24.385654  34.218759 -41.985920 -49.813009 -49.955540  ...   \n",
       "GAM            -19.503446  28.379583 -43.977264 -50.255305 -45.702150  ...   \n",
       "B97-D3_0       -24.550690  41.195698 -35.738229 -45.902104 -49.551321  ...   \n",
       "B97-D3_BJ      -24.128656  37.756648 -37.857147 -46.257030 -47.876627  ...   \n",
       "BP86-D3_BJ     -22.817629  31.072743 -41.660609 -48.116911 -47.134066  ...   \n",
       "TPSS           -18.842904  28.739897 -43.910859 -49.463302 -44.541210  ...   \n",
       "TPSS-D3_BJ     -22.040200  27.905485 -44.660565 -50.260672 -47.650981  ...   \n",
       "revTPSS        -18.446963  31.557776 -43.332116 -49.247179 -44.317727  ...   \n",
       "SCAN           -17.847142  33.605167 -41.131461 -47.646867 -43.205888  ...   \n",
       "SCAN-D3_BJ     -18.415013  33.441200 -41.271524 -47.788449 -43.663937  ...   \n",
       "MS2            -18.469040  31.104108 -43.333576 -49.577399 -44.837379  ...   \n",
       "B97M-V         -18.520366  41.844734 -38.789880 -47.216454 -43.521402  ...   \n",
       "B97M-rV        -18.564012  41.711509 -38.912202 -47.327609 -43.619030  ...   \n",
       "MS2-D3_OP      -19.243807  31.013296 -43.427349 -49.695503 -45.199160  ...   \n",
       "M06-L          -17.406394  37.389123 -39.725933 -46.013586 -41.201656  ...   \n",
       "MN15-L         -18.265720  59.732741 -29.714722 -41.796454 -40.745046  ...   \n",
       "mBEEF          -19.060738  33.000019 -43.327411 -50.954633 -46.905101  ...   \n",
       "oTPSS-D3_BJ    -23.348841  33.923553 -41.277197 -48.369765 -47.675990  ...   \n",
       "B3LYP          -18.333698  33.292280 -41.836159 -48.464827 -44.021496  ...   \n",
       "PBE0           -18.441211  29.498443 -43.637890 -49.550130 -44.701916  ...   \n",
       "PBE0-D3_BJ     -20.729637  28.900730 -44.170474 -50.112724 -46.857087  ...   \n",
       "MN15           -17.977736  38.042117 -37.725695 -45.560741 -42.387741  ...   \n",
       "TPSSh          -18.304551  29.917288 -43.113105 -48.753190 -43.877592  ...   \n",
       "TPSSh-D3_BJ    -22.040200  27.905485 -44.660565 -49.498913 -47.650981  ...   \n",
       "MVSh           -16.552153  40.454885 -36.679913 -43.960225 -40.157236  ...   \n",
       "SCAN0          -17.309302  33.994740 -40.952976 -47.279355 -42.679538  ...   \n",
       "B3LYP-D3_0     -23.483057  34.100685 -41.498805 -49.040564 -48.466909  ...   \n",
       "M06-2X         -18.135997  33.652858 -42.240058 -48.124765 -42.977599  ...   \n",
       "M06-2X-D3_0    -18.171370  33.572605 -42.303103 -48.175020 -43.018766  ...   \n",
       "M06            -18.543783  35.586190 -40.555780 -46.826453 -42.455609  ...   \n",
       "revM06         -17.583215  43.085834 -37.391518 -45.724972 -42.191255  ...   \n",
       "wB97M-V        -18.481139  36.070462 -40.287727 -47.736905 -43.905672  ...   \n",
       "wB97X-D        -18.332901  38.889045 -37.410105 -45.235647 -42.133473  ...   \n",
       "wB97X-D3       -20.343935  37.828245 -37.726650 -44.867922 -41.665916  ...   \n",
       "wB97X-V        -18.003713  35.237718 -41.083914 -48.065547 -43.794171  ...   \n",
       "M11            -18.104286  39.224420 -39.269881 -47.084790 -43.365822  ...   \n",
       "revM11         -17.776666  28.936690 -44.923034 -50.288968 -44.925957  ...   \n",
       "HSE-HJS        -18.503162  29.308065 -43.807599 -49.708099 -44.843575  ...   \n",
       "MN12-SX        -17.811965  42.611387 -35.355527 -43.878322 -41.187326  ...   \n",
       "wB97M_2        -16.735473  43.284473 -36.537746 -47.715316 -40.936791  ...   \n",
       "DSD-PBEPBE-D3  -18.408864  45.154337 -36.073676 -44.408600 -42.866278  ...   \n",
       "XYG3           252.683676  44.927449 -36.093981 -43.969697 -40.129931  ...   \n",
       "B2PLYP-D3_BJ   -19.615345  32.338665 -42.615045 -48.827497 -45.791673  ...   \n",
       "PTPSS-D3              NaN        NaN        NaN -45.570956        NaN  ...   \n",
       "PBE0-DH        -17.493074  30.824915 -42.607317 -48.335055 -43.379450  ...   \n",
       "XYGJOS         -16.373487  32.708316 -42.362215 -48.169336 -43.054242  ...   \n",
       "\n",
       "NA            trans_metal                                              \\\n",
       "NA              ad_Zn-3H2                                   ad_Zn-4H2   \n",
       "NA                    1.0        1.1       1.25        1.5       0.75   \n",
       "functional                                                              \n",
       "SPW92          -34.505710 -28.204855 -18.740482  -8.127059 -17.226526   \n",
       "SVWN5          -34.481980 -28.169855 -18.705754  -8.106286 -17.273439   \n",
       "PBE            -18.841274 -17.011018 -12.410645  -6.302431  10.119187   \n",
       "RPBE           -11.320298 -11.856977  -9.901564  -6.123113  23.421813   \n",
       "PBE-D3         -22.776931 -22.196009 -17.388555  -9.236959   9.134581   \n",
       "BLYP           -11.849506 -11.604575  -8.675790  -4.225500  21.697455   \n",
       "PW91           -20.010594 -17.958442 -13.163808  -6.942822   8.225491   \n",
       "revPBE         -10.703244 -10.908342  -8.728158  -5.119017  23.090571   \n",
       "revPBE-D3op    -21.091333 -19.911416 -15.347113  -8.293814  19.216733   \n",
       "BLYP-D3op      -18.691996 -18.474872 -14.786023  -7.660087  19.625371   \n",
       "GAM            -20.874685 -20.839692 -17.040430  -9.294041  14.290947   \n",
       "B97-D3_0       -26.352059 -28.345085 -21.744130 -10.130488  21.209888   \n",
       "B97-D3_BJ      -21.739172 -21.352603 -17.012035  -9.073376  18.292657   \n",
       "BP86-D3_BJ     -20.561716 -18.601885 -13.710951  -6.969471  12.367314   \n",
       "TPSS           -15.674353 -13.974812 -10.012390  -5.186023  12.981834   \n",
       "TPSS-D3_BJ     -19.815724 -17.856086 -13.377336  -7.454301  11.490350   \n",
       "revTPSS        -16.936707 -14.998248 -10.570912  -5.245241  12.387915   \n",
       "SCAN           -20.796782 -17.628622 -11.963719  -5.310614   4.842009   \n",
       "SCAN-D3_BJ     -21.584408 -18.388889 -12.666626  -5.883629   4.422134   \n",
       "MS2            -21.556861 -18.477702 -12.761403  -5.922790   3.249091   \n",
       "B97M-V         -15.934064 -15.587960 -12.292765  -6.667726  16.642923   \n",
       "B97M-rV        -16.135325 -15.756479 -12.418544  -6.737916  16.390063   \n",
       "MS2-D3_OP      -22.516976 -19.470611 -13.767782  -6.854781   2.579428   \n",
       "M06-L          -20.953789 -18.836606 -14.207149  -6.368797   7.976245   \n",
       "MN15-L         -19.510666 -19.560546 -15.922919  -8.696700  17.179238   \n",
       "mBEEF          -20.282823 -19.639456 -15.731806  -8.578985  11.204278   \n",
       "oTPSS-D3_BJ    -18.718853 -17.289397 -13.433384  -8.021224  14.782121   \n",
       "B3LYP          -12.721769 -12.199396  -9.108568  -4.577295  19.831902   \n",
       "PBE0           -16.705425 -15.163280 -11.107562  -5.756456  12.592974   \n",
       "PBE0-D3_BJ     -19.564690 -17.861916 -13.481630  -7.425846  11.533434   \n",
       "MN15           -20.766932 -19.043121 -14.209609  -7.092582   8.019982   \n",
       "TPSSh          -15.123372 -13.566746  -9.786744  -5.118145  13.751422   \n",
       "TPSSh-D3_BJ    -18.937503 -17.922103 -13.443353  -7.520318  11.274732   \n",
       "MVSh           -16.786350 -14.202567  -9.514273  -4.320640  11.628851   \n",
       "SCAN0          -18.909035 -16.381124 -11.429755  -5.391143   8.203336   \n",
       "B3LYP-D3_0     -20.429777 -22.635736 -18.574580  -9.058745  18.677315   \n",
       "M06-2X         -20.143841 -18.730089 -14.593329  -7.804020  11.915607   \n",
       "M06-2X-D3_0    -20.194353 -18.803386 -14.712269  -8.017316  11.813196   \n",
       "M06            -22.479208 -20.555615 -14.477062  -5.689142   7.982100   \n",
       "revM06         -18.010653 -17.484429 -13.809585  -7.074224  15.329584   \n",
       "wB97M-V        -17.934745 -16.478997 -12.054920  -6.021214  12.333485   \n",
       "wB97X-D        -17.515594 -16.682058 -13.003946  -6.766172  13.037148   \n",
       "wB97X-D3       -18.666684 -17.985866 -14.753631  -7.973117  12.650577   \n",
       "wB97X-V        -16.343077 -15.324781 -11.643696  -6.259666  14.737472   \n",
       "M11            -15.100598 -15.252726 -12.038829  -6.899214  20.091865   \n",
       "revM11         -19.940179 -18.042463 -13.278749  -6.610176   9.564699   \n",
       "HSE-HJS        -16.886636 -15.343427 -11.259611  -5.844134  12.482640   \n",
       "MN12-SX        -17.973873        NaN        NaN        NaN        NaN   \n",
       "wB97M_2        -15.852666 -14.400956 -10.701933  -5.741784  12.859940   \n",
       "DSD-PBEPBE-D3  -16.075051 -15.200381 -11.858345  -6.749360  16.557540   \n",
       "XYG3           -13.998723 -12.894403  -9.653375  -5.202533  14.856858   \n",
       "B2PLYP-D3_BJ   -17.140002 -15.808641 -12.060087  -6.548170  15.105127   \n",
       "PTPSS-D3       -19.282019        NaN        NaN  -7.091156        NaN   \n",
       "PBE0-DH        -16.331815 -14.676543 -10.759744  -5.647765  12.238084   \n",
       "XYGJOS         -16.663815 -14.970081 -11.158229  -6.045659  12.292836   \n",
       "\n",
       "NA                                                                   \n",
       "NA                                                                   \n",
       "NA                   0.9        1.0        1.1       1.25       1.5  \n",
       "functional                                                           \n",
       "SPW92         -27.083216 -23.347675 -17.831683 -10.123590 -2.043754  \n",
       "SVWN5         -27.064265 -23.311948 -17.792661 -10.091255 -2.025542  \n",
       "PBE           -10.822501 -12.473801 -11.094084  -7.736385 -3.411549  \n",
       "RPBE           -2.910059  -7.362570  -8.214124  -7.225519 -4.747904  \n",
       "PBE-D3        -15.131974 -18.119599 -17.478032 -12.959363 -6.630967  \n",
       "BLYP           -3.380477  -6.947169  -7.006963  -5.168542 -2.387102  \n",
       "PW91          -12.114314 -13.488177 -11.920446  -8.409280 -3.969997  \n",
       "revPBE         -2.244013  -6.272858  -6.872835  -5.786154 -3.630165  \n",
       "revPBE-D3op   -13.293040 -15.865928 -14.756233 -11.006020 -5.626544  \n",
       "BLYP-D3op     -10.713688 -14.418323 -14.197313 -10.985351 -5.343504  \n",
       "GAM           -13.075521 -17.209105 -17.059125 -13.678150 -7.024315  \n",
       "B97-D3_0      -19.335682 -26.424627 -25.680849 -17.925953 -8.921983  \n",
       "B97-D3_BJ     -14.828865 -18.222886 -17.330558 -13.150817 -6.456502  \n",
       "BP86-D3_BJ    -12.574588 -14.104068 -12.544258  -8.814798 -3.775111  \n",
       "TPSS           -8.027527  -9.691048  -8.594405  -5.996939 -2.799532  \n",
       "TPSS-D3_BJ    -12.396104 -13.805078 -12.371004  -9.131877 -4.691816  \n",
       "revTPSS        -9.233002 -10.784229  -9.405734  -6.363558 -2.775518  \n",
       "SCAN          -12.165037 -12.436469 -10.293267  -6.367048 -1.793011  \n",
       "SCAN-D3_BJ    -13.026147 -13.264629 -11.079265  -7.075793 -2.341654  \n",
       "MS2           -13.975335 -14.116030 -11.717403  -7.446312 -2.532156  \n",
       "B97M-V         -8.426890 -11.944155 -11.825545  -9.365452 -5.093153  \n",
       "B97M-rV        -8.621706 -12.105107 -11.956763  -9.457565 -5.134079  \n",
       "MS2-D3_OP     -15.024864 -15.202715 -12.825170  -8.547261 -3.492996  \n",
       "M06-L         -14.015162 -15.601803 -14.262659 -10.615337 -3.765072  \n",
       "MN15-L        -11.018097 -15.849505 -16.212285 -13.276564 -7.304700  \n",
       "mBEEF         -12.498511 -15.801512 -15.410750 -12.211699 -6.323668  \n",
       "oTPSS-D3_BJ   -10.967464 -13.043288 -12.165465  -9.526540 -5.480645  \n",
       "B3LYP          -4.553156  -7.832704  -7.745662  -5.797790 -2.847749  \n",
       "PBE0           -8.883345 -10.910140  -9.947509  -7.157204 -3.437925  \n",
       "PBE0-D3_BJ    -11.903821 -13.771850 -12.597216  -9.401158 -4.871281  \n",
       "MN15          -13.873512 -15.917650 -14.579941 -10.636636 -4.933806  \n",
       "TPSSh          -7.526491  -9.378040  -8.446065  -6.007421 -2.914659  \n",
       "TPSSh-D3_BJ   -12.611721 -13.189753 -12.586622  -9.347495 -4.907434  \n",
       "MVSh           -7.129350  -8.327148  -7.089744  -4.465534 -1.512521  \n",
       "SCAN0         -10.604865 -11.636593 -10.066894  -6.716850 -2.533606  \n",
       "B3LYP-D3_0    -13.053044 -19.246541 -20.571043 -15.308328 -8.203807  \n",
       "M06-2X        -12.720383 -15.183226 -14.372984 -11.181739 -5.461737  \n",
       "M06-2X-D3_0   -12.825836 -15.292672 -14.495252 -11.343128 -5.729330  \n",
       "M06           -16.570305 -18.546924 -16.435455 -10.700808 -3.746199  \n",
       "revM06        -10.654697 -14.199845 -13.944383 -10.938383 -5.370611  \n",
       "wB97M-V       -10.303847 -12.634052 -11.551510  -8.212382 -3.895357  \n",
       "wB97X-D       -10.305756 -13.144201 -12.644993  -9.675100 -4.801820  \n",
       "wB97X-D3      -11.347877 -14.313901 -14.181121 -11.424029 -5.821540  \n",
       "wB97X-V        -8.527031 -11.334676 -10.837409  -8.270882 -4.362298  \n",
       "M11            -7.662670 -12.142589 -12.303669  -9.873910 -6.157151  \n",
       "revM11        -12.337766 -14.332937 -13.119402  -9.509931 -4.382670  \n",
       "HSE-HJS        -9.053651 -11.085669 -10.110468  -7.284702 -3.504857  \n",
       "MN12-SX              NaN -16.534080        NaN        NaN       NaN  \n",
       "wB97M_2        -7.778359 -10.041267  -9.475468  -7.186689 -3.775967  \n",
       "DSD-PBEPBE-D3  -8.237656 -11.157110 -10.920307  -8.695517 -4.941904  \n",
       "XYG3           -6.444700  -8.990596  -8.694498  -6.733286 -3.652142  \n",
       "B2PLYP-D3_BJ   -9.013918 -11.358470 -10.754635  -8.247186 -4.189613  \n",
       "PTPSS-D3             NaN -15.547475        NaN        NaN       NaN  \n",
       "PBE0-DH        -8.481257 -10.368072  -9.491654  -6.924204 -3.377259  \n",
       "XYGJOS         -8.510932 -10.447801  -9.735140  -7.367525 -3.739281  \n",
       "\n",
       "[55 rows x 996 columns]"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_intE = pd.read_excel('comb_df_intE.xlsx', header=[0,1,2],index_col=[0])\n",
    "df_intE"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "ename": "FileNotFoundError",
     "evalue": "[Errno 2] No such file or directory: '/home/srimukh/Multiple_H2/H2bindx/scripts//H2Bind275_geometries/Ca-1H2.xyz'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mFileNotFoundError\u001b[0m                         Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-8-5e212c0b69ee>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[0mx_dists\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mlist\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mmap\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfloat\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mx_dists\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 2\u001b[0;31m \u001b[0mx_dists\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0mv\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mget_H2_dist\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'Ca-1H2'\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0mv\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mx_dists\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      3\u001b[0m \u001b[0mx_dists\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m<ipython-input-8-5e212c0b69ee>\u001b[0m in \u001b[0;36m<listcomp>\u001b[0;34m(.0)\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[0mx_dists\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mlist\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mmap\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfloat\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mx_dists\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 2\u001b[0;31m \u001b[0mx_dists\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0mv\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mget_H2_dist\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'Ca-1H2'\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0mv\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mx_dists\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      3\u001b[0m \u001b[0mx_dists\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/Dropbox/Apps/Overleaf/H2bindx_MHGedits/Graphs/geom_utils.py\u001b[0m in \u001b[0;36mget_H2_dist\u001b[0;34m(mol)\u001b[0m\n\u001b[1;32m     23\u001b[0m     \u001b[0mgeom_inpath\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m'/home/srimukh/Multiple_H2/H2bindx/scripts/'\u001b[0m \u001b[0;34m+\u001b[0m \u001b[0;34m'/H2Bind275_geometries/'\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     24\u001b[0m     \u001b[0mfilename\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mmol\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0;34m'.xyz'\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 25\u001b[0;31m     \u001b[0matom_list\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mgeom_mat\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mmake_geom_mat\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mgeom_inpath\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0mfilename\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     26\u001b[0m     \u001b[0msize\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mgeom_mat\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mshape\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     27\u001b[0m     \u001b[0mnumH2\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mget_numH2\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdataset_attributes\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmol\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/Dropbox/Apps/Overleaf/H2bindx_MHGedits/Graphs/geom_utils.py\u001b[0m in \u001b[0;36mmake_geom_mat\u001b[0;34m(filename)\u001b[0m\n\u001b[1;32m      7\u001b[0m     \u001b[0mdataset_attributes\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mpd\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mread_excel\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'H2bindx_attributes.xlsx'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0msheet_name\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'dataset'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mindex_col\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      8\u001b[0m     \u001b[0mgeom_inpath\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mos\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mgetcwd\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;34m+\u001b[0m \u001b[0;34m'/H2Bind275_geometries/'\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 9\u001b[0;31m     \u001b[0;32mwith\u001b[0m \u001b[0mopen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfilename\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'r'\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0mf\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     10\u001b[0m         \u001b[0mlines\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mf\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mreadlines\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     11\u001b[0m     \u001b[0msize\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mint\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlines\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mstrip\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mFileNotFoundError\u001b[0m: [Errno 2] No such file or directory: '/home/srimukh/Multiple_H2/H2bindx/scripts//H2Bind275_geometries/Ca-1H2.xyz'"
     ]
    }
   ],
   "source": [
    "x_dists = list(map(float, x_dists))\n",
    "x_dists = [v*get_H2_dist('Ca-1H2') for v in x_dists]\n",
    "x_dists"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "y_dft + 10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2400x1000 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "plt.figure(figsize=(12, 5), dpi=200, facecolor=\"white\")\n",
    "fontsize=30\n",
    "mol = 'Ca-1H2'\n",
    "mol_type = 'ion'\n",
    "func = 'B3LYP'\n",
    "y_benchmark = Ca_benchmark.values[:-1]\n",
    "y_dft_shift = 13.\n",
    "y_dft = df_intE.loc[func][mol_type, mol].values + y_dft_shift\n",
    "plt.plot(x_dists, y_benchmark, 'o', color=sns_brown)\n",
    "x_interp, y_interp = plot_interpolated(x_dists, y_benchmark)\n",
    "plt.plot(x_interp, y_interp, '-', color=sns_brown, label='CCSD(T)')\n",
    "\n",
    "plt.plot(x_dists, y_dft,'o', color=sns_maroon)\n",
    "x_interp, y_interp = plot_interpolated(x_dists, y_dft)\n",
    "plt.plot(x_interp, y_interp, '-', color=sns_maroon, label='DFT')\n",
    "plt.xlabel(\"H2 displacement\", fontsize=fontsize)\n",
    "plt.ylabel(\"Interaction energy\", fontsize=fontsize)\n",
    "x_dists_format = [\"{:.1f}\".format(v) for v in x_dists]\n",
    "ax.set_xticklabels(x_dists, fontsize=fontsize-10, rotation=90)\n",
    "\n",
    "ax = plt.gca()\n",
    "ax.xaxis.set_major_formatter(FormatStrFormatter('%.1f'))\n",
    "ax.grid(False)\n",
    "legend_elements = [ Line2D([0], [0], color=sns_maroon, label='DFT', marker='o'),\n",
    "    Line2D([0], [0], color=sns_brown, label='CCSD(T)', marker='o')\n",
    "                  ]\n",
    "ax.legend(handles=legend_elements)\n",
    "plt.show()\n",
    "# plt.savefig('toc_pes', transperant=True, bbox_inches='tight')\n",
    "\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "displacements = df_benchmark.columns.get_level_values(2).unique().tolist()\n",
    "benchmark_by_disp = []\n",
    "for disp in displacements:\n",
    "    benchmark_by_disp.append(df_benchmark.loc['CCSD(T)/CBS[4,5]_CoreCorr'][df_benchmark.columns.get_level_values(2) == disp].tolist())\n",
    "    \n",
    "# benchmark_vert = benchmark_by_disp.pop()\n",
    "# benchmark_by_disp.insert(3, benchmark_vert)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAACBkAAAX7CAYAAAB3nvEIAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAewgAAHsIBbtB1PgAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjAsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+17YcXAAAgAElEQVR4nOzdaXRV5fn+8evkJCFkYApBQBLmAAmCRFCQoCKKA9JaEcWuUqQiWpDZUlopMqhRoKhYZFYstjRYUKhIQSUCCkqJYCQEJESmSBIykXk85//CP+fHzslwhoQE+H7Wcq0899nPve+jXemLfeXZJqvVahUAAAAAAAAAAAAAAEANPOp7AAAAAAAAAAAAAAAAcHUgZAAAAAAAAAAAAAAAABxCyAAAAAAAAAAAAAAAADiEkAEAAAAAAAAAAAAAAHAIIQMAAAAAAAAAAAAAAOAQQgYAAAAAAAAAAAAAAMAhhAwAAAAAAAAAAAAAAIBDCBkAAAAAAAAAAAAAAACHEDIAAAAAAAAAAAAAAAAOIWQAAAAAAAAAAAAAAAAcQsgAAAAAAAAAAAAAAAA4hJABAAAAAAAAAAAAAABwCCEDAAAAAAAAAAAAAADgEEIGAAAAAAAAAAAAAADAIYQMAAAAAAAAAAAAAACAQwgZAAAAAAAAAAAAAAAAhxAyAAAAAAAAAAAAAAAADvGs7wGAK8nPz09FRUUym81q1apVfY8DAAAAAAAAAAAAALUmLS1N5eXl8vHxUX5+fp3cw2S1Wq110hlogMxmsywWS32PAQAAAAAAAAAAAAB1xsPDQ+Xl5XXSm5MMcF25FDLw8PBQmzZt6nscAAAAAAAAAAAAAKg158+fl8VikdlsrrN7EDLAdaVVq1ZKTk5WmzZtdO7cufoeBwAAAAAAAAAAAABqTbt27ZScnFynr473qLPOAAAAAAAAAAAAAADgmkLIAAAAAAAAAAAAAAAAOISQAQAAAAAAAAAAAAAAcAghAwAAAAAAAAAAAAAA4BBCBgAAAAAAAAAAAAAAwCGEDAAAAAAAAAAAAAAAgEMIGQAAAAAAAAAAAAAAAIcQMgAAAAAAAAAAAAAAAA4hZAAAAAAAAAAAAAAAABxCyAAAAAAAAAAAAAAAADiEkAEAAAAAAAAAAAAAAHAIIQMAAAAAAAAAAAAAAOAQQgYAAAAAAAAAAAAAAMAhhAwAAAAAAAAAAAAAAIBDCBkAAAAAAAAAAAAAAACHEDIAAAAAAAAAAAAAAAAOIWQAAAAAAAAAAAAAAAAcQsgAAAAAAAAAAAAAAAA4hJABAAAAAAAAAAAAAABwCCEDAAAAAAAAAAAAAADgEEIGAAAAAAAAAAAAAADAIZ71PQAAAAAAAAAAAAAaPqvVqoKCAuXk5Ki4uFgWi0Xl5eX1PRYANBhms1keHh5q1KiRmjRpIl9fX5lMpvoeq9YRMgAAAAAAAAAAAECVioqKlJWVpdzcXEIFAFCNsrIySVJhYaGys7NlNpsVEBCg5s2by8fHp56nqz2EDAAAAAAAAAAAAFCpwsJCnTlzRhaLxe4zk8kks9lcD1MBQMNUXl4uq9VqWGdnZysnJ0chISFq3LhxPU5XewgZAAAAAAAAAAAAwE7FgIHJZJK/v7+aNGkif39/eXh41POEANDwWCwW5eXlKScnR3l5ebJarbJYLDpz5sw1EzQgZAAAAAAAAAAAAACDoqIiQ8DA19dX7dq14+QCAKiBh4eHmjRpoiZNmqi8vFznzp1TQUGBLWjQvn37q/7VCUTMAAAAAAAAAAAAYJCVlWUIGAQHBxMwAAAnmc1mBQcHy9fXV9LPpxxkZWXV81TuI2QAAAAAAAAAAAAAG6vVqtzcXEk/vyKhXbt2vBoBAFzk4eGhdu3ayWQySZJyc3NltVrreSr38P8IAAAAAAAAAAAAsCkoKFB5ebkkyd/fnxMMAMBNZrNZ/v7+kqTy8nIVFBTU80TuIWQAAAAAAAAAAAAAm5ycHNvPTZo0qcdJAODacfnv08t/z16NCBkAAAAAAAAAAADApri42Pbzpb+8BQC4x8/Pz/ZzSUlJPU7iPkIGAAAAAAAAAAAAsLFYLJIkk8kkDw8eJQFAbTCbzTKZTJJkeyXN1Yr/ZwAAAAAAAAAAAIDNpYdfZrO5nicBgGvLpd+rhAwAAAAAAAAAAAAAAMB1gZABAAAAAAAAAAAAAABwCCEDAAAAAAAAAAAAAADgEEIGAAAAAAAAAAAAAADAIYQMAAAAAAAAAAAAAACAQwgZAAAAAAAAAAAAAAAAhxAyAAAAAAAAAAAAAAAADiFkAAAAAAAAAAAAAAAAHELIAAAAAAAAAAAAAAAAOISQAQAAAAAAAAAAAAAAcAghAwAAAAAAAAAAAAAA4BDP+h4AAAAAAAAAAAAA166+ffsqJSWlvsdABa1bt9bBgwfrewy3nDx5Uh999JFiY2N1+vRpXbx4UWazWYGBgQoNDdUdd9yh4cOHKyAgoE7nmDVrlj788MM66f3cc89p0qRJ1V6zdOlSJSYmun2vV155Rf7+/m73wbWPkAEAAAAAAAAAAADqTEpKipKTk+t7DFxD0tPTNX/+fO3YscPus9LSUiUnJys5OVkxMTFavHixJk6cqLFjx8rD49o85D06Olrp6elu95k7d677w+C6QMgAAAAAAAAAAAAAdc4kqRmPpupdtspkre8h3HDs2DE99dRTDj9Uz8/P18KFC/XNN99o6dKl8vHxqeMJr6zU1NRaCRgAzuA3OQAAAAAAAAAAAOpcM3nqb+pU32Nc955TkrJUVt9juOTs2bMaM2aMsrOz7T4LDQ1VmzZtlJubq8TEROXk5Bg+3717t6ZOnarly5fLZDJdqZHdYjabdcstt1R7zbFjx67QNMD/IWQAAAAAAAAAAAAAoEErKyvT5MmT7QIG99xzj2bOnKn27dvbasXFxdq6datee+015ebm2uoxMTF677339OSTT9bqbK+++qpeffVVt3r89a9/1apVqwy1P/7xj7r99tur3ZeQkGBY33777Xr33XfdmgWoybX54hEAAAAAAAAAAAAA14wNGzbo6NGjhtqTTz6pZcuWGQIGktSoUSONHDlSmzdvVlBQkOGz5cuXG4IHDcGOHTvsAga/+tWvNGbMmBr3Vvx30qNHj1qdDagMIQMAAAAAAAAAAAAADVZJSYnefvttQ61fv36aNWtWtftCQkK0cuVKeXl52WrZ2dl655136mROV5w9e1Z/+tOfDLUOHTpozpw5Du2v+LqEsLCwWpsNqAohAwAAAAAAAAAAAAAN1o4dO5SZmWmozZgxQyaTqca94eHhGjVqlKEWHR0ti8VSqzO6wmKxaObMmcrPz7fVPD09tWTJEvn6+ta4Py8vT2fOnDHUOMkAV4JnfQ8AAAAAAAAAAAAAAFXZtm2bYR0aGqo+ffo4vP+JJ57Q+vXrbeuMjAz973//02233VZrM7pi7dq1+vbbbw21p556SuHh4Q7tP3bsmKxWq23t6+urjh071uqM7kpMTFRCQoLS0tJUUlIiPz8/tW3bVnfccYe8vb3rezy4iJABAAAAAAAAAAAAgAaptLRU33zzjaF29913O9Wjc+fOat++vU6fPm2r7dy5s15DBsnJyVq2bJmh1qFDB02cONHhHgkJCYZ1t27d5OFR9wfZl5aWKiIiQiUlJbba5MmTbbNnZWVp/fr12rx5s86fP2+338vLyy5cgasLIQMAAAAAAAAAAAAADVJCQoIKCgoMtYiICKf79OnTxxAyOHDggNuzuWPBggUqLCw01ObOnatGjRo53KNiyOBKvSohMTHREDCQpJ49e0r6+VUUixYtUm5ubpX7Q0NDOcXgKkfIAAAAAAAAAAAAAECDlJiYaFfr3r27031CQ0Pt+hYVFcnHx8fl2Vy1d+9excTEGGpDhgzRgAEDnOpTMWQQFhbm9myOOHLkiF2te/fumjlzprZs2VLj/is1J+oOIQMAAAAAAAAAAAAADdLJkycNa19fX91www1O9wkJCTGsLRaLzp07py5durg1n7MsFosWLVpkqHl5eemPf/yjU33KysrsAhiXTjI4evSotm3bptjYWJ05c0Y5OTny9/dXUFCQevXqpcGDB+vOO++Ul5eXS98hPj7esG7durWioqK0fft2W83X11eRkZGKiIhQUFCQCgsLlZKSoi+++ELh4eEu3RcNByEDAAAAAAAAAAAAAA1SWlqaYd2qVSuX+gQFBdnVkpOTr3jIYMuWLTp+/LihNmrUKLVv396pPhVfWeDp6am8vDyNGjVKhw4dsrs+KytLWVlZ+uGHH/Tvf/9bISEhmj59uh544AGnv8PRo0cN67S0NFvAwMvLS6NHj9aECRMUEBBgt3fSpEmyWCxO3xMNCyEDAAAAAAAAAAAAAA1Senq6YR0YGOhSn8r2ZWVludTLVeXl5Vq+fLmh5uPjo/Hjxzvdq+KrEiwWi8aMGePw/jNnzmjq1Knav3+/5syZI09Pxx4bl5WV2YUkLoUGmjZtqjfffLPG1z54eHg4PCcaJkIGAAAAAAAAAAAAABqkixcvGtb+/v4u9fHz87Or5eTkuNTLVdu2bdPp06cNtVGjRrl0OkNlIYPLNW3aVMHBwQoKClJOTo5+/PFHZWZm2vWJjo5WWlqa3n77bYce/icmJqqoqMiu7uPjozVr1qhXr15OfhNcjQgZAAAAAAAAAAAAAGiQLn8lgPTzw2xXVLavuLjYpV6uWrVqlWHt7e2tcePGudSrYsjgkj59+mjcuHEaPHiwzGazrW61WnXo0CEtW7ZMX375pWFPTEyM3nzzTU2bNq3G+1Z8VcIl8+fPJ2BwHSFkAAAAAAAAAOCa1LdvX6WkpNT3GFdE69atdfDgwfoeAwCAWlcxZODosf4VXf7A/ZKysjKXerli//79OnHihKH20EMPKSgoyKV+x44ds6tNnDhRzz33XKUnEphMJkVERGjt2rVau3atFi1aJKvVavt85cqVuv/++9WjR49q7xsfH29XGzBggH75y1+68C1wtSJkAAAAAAAAAOCalJKSouTk5PoeAwAAuKG8vNywduRI/8pUtq/iKwbq0j/+8Q+72pgxY1zqlZOTo+7du+vcuXNKTU1VeXm5nnrqKU2ePNmh/U899ZRycnK0YsUKW81qtWrp0qVavnx5tXsrCxnMmDHDuS+Aqx4hAwAAAAAAAADXNpOHGvm3rO8p6kRxXrpkvXIPSAAAuNIqnlxQMXTgqMpOLfD29napl7PS0tK0a9cuQ61fv37q3r27S/2aNGmi9evXS5JKS0v1008/KTg42KkekydP1rZt23T27FlbLSYmRhkZGQoMDKx0T3l5ud0JCuHh4brpppuc/Aa42hEyAAAAAAAAAHBNa+TfUoMn7qzvMepEzLKhKs5Nq+8xAACoMxWDAKWlpS71qc+QwbZt2+zCEY888kit9Pby8lL79u2d3mc2mzV69Gi98sortprVatW+ffs0fPjwSvckJSWpsLDQUHvwwQedvjeufq6dJwIAAAAAAAAAAAAAdSwgIMCwLigocKlPfn6+Xc3X19elXs76z3/+Y3ff++6774rcuzqRkZF2tbi4uCqvr+xVCf3796/VmXB1IGQAAAAAAAAAAAAAoEFq1qyZYZ2Tk+NSn8r2VfVagNp0+vRpu4fzQ4cOlZ+fX53fuyadO3eWl5eXoZaRkVHl9RW/h5+fn8LCwupkNjRshAwAAAAAAAAAAAAANEitWrUyrKt7CF6d9PR0u1rLli1d6uWMmJgYu9rQoUPr/L6Oatq0qWGdnZ1d5bUVQwZhYWHy8OBx8/XIs74HAAAAAAAAAAAAAIDKhISEGNZpaWkqKyuTp6dzjzmTk5Ptau3atXNrNkfs2bPHsG7cuLEGDhxY5/d1VHl5uWHduHHjSq+zWCxKSEgw1MLDw2ttjt27d+uzzz5TbGys0tPTVVBQoBYtWqhr164aPHiwRowYUeVsVTl8+LCio6N14MABXbhwQX5+frrxxhs1dOhQjRgxQoGBgTp37pyGDBli23P8+PFa+07XMkIGAAAAAAAAAAAAABqkLl26GNZlZWU6e/asOnbs6FSfU6dOGdaBgYFq0aKFu+NVq6ioSP/73/8MtYEDB8rHx6dW71NaWmr32gNHWK1Wu9dING/evNJrf/zxRxUUFBhqtREyOHHihP7yl7/o0KFDdp+lpqYqNTVVX375pVatWqWoqCiHAhrl5eWKiorS+++/L6vVaqsXFxcrMzNT33//vd59910tWbJEwcHBbn+H6xHnVwAAAAAAAAAAAABokHr27GlXO3LkiNN9vv/+e8M6LCzM5ZkcdfjwYZWUlBhq/fv3d7vvrFmzNGLECN19993q3bu3nnjiCZf6nDhxwu4kg6rCGxVflSBV/t/GGQcPHtSvf/1rQ8DAz89PvXv31m233aYOHTrY6qmpqXrmmWf0+eef19h39uzZWr9+vSFg0LFjR916663q3LmzJCkzM1Pjx4/XsWPH3PoO1ytOMgAAAAAAAAAAAADQILVo0UKhoaH64YcfbLX9+/dr+PDhDvcoLCzU4cOHDbXbb7+91masSmxsrF3t5ptvdrtvSkqKIWhx7NgxFRQUyNfX16k+X3/9tV2tb9++lV5bMWTg5+fn9GkSl0tNTdXEiRNtJyl06NBBM2fO1F133SWz2Wy7LikpSQsWLNC+fftUWlqqWbNmaevWrWrTpk2lfbds2aLNmzfb1n369NFLL71kOBHj1KlTmjNnjr755hvNnj3b5e9wPeMkAwAAAAAAAAAAAAAN1p133mlYf/755youLnZ4/6effmp3fcWedaHiKwB8fHzUvXt3t/tWfE1BaWmpPv30U6d6WK1W/eMf/zDUgoKCqnwFwtGjR+1mMJlMTt3zcnPnzlV2drat16ZNmzRkyBBDwECSOnXqpNWrV2vQoEGSpJycHC1btqzSniUlJVq4cKFtfdNNN2ndunV2r9zo0KGD1qxZo379+ikrK8vl73A9I2QAAAAAAAAAAAAAoMF6+OGHDevs7Gxt2LDBob1lZWVatWqVoRYREWE7Nr8uVTyKv2fPnvLy8nK774MPPmhXW716td2rD6qzfv16nTp1ylD79a9/LU9P+4PwrVZrpSEDV508eVIxMTGSJE9PTy1evFj+/v5VXu/p6akFCxbY/t1t3bpVeXl5dtd9+umnSk9PlySZTCa99NJL8vHxqbSnt7e3oSecQ8gAAAAAAAAAAAAAQIPVpUsXu9cbLFmyxO6kgMosWLBAJ06cMNTGjh1bq/NVJjMzUxcuXDDUauNVCdLPD/grPuQ/ceKEXn/9dYf2f/3111q0aJGh1qJFCz3xxBOVXn/q1Cm7h/ruhAy2bt0qq9UqSRo0aJA6depU4542bdrYXuVQXFysb7/91u6ay09z6NevX42nRnTs2FGRkZHOjI7/j5ABAAAAAAAAAAAAgAZt2rRp8vD4v0ebxcXFevbZZ7Vnz55Kry8pKdGCBQv0r3/9y1Dv06ePhg4dWu293nrrLXXr1s3wz1tvveXUvImJiXa19u3bO9WjOi+88ILd6wpWr16tqKgolZSUVLrHarXqgw8+0NNPP213zZw5c9S8efNK91U8xUD6+VQGV8XGxtp+7t+/v8P7QkNDq50pLi7O9vOl1yvUxNHrYGR/3gUAAAAAAAAAAAAANCC9evXSuHHjDK8+yM7O1vjx43XXXXfpoYceUkhIiAoKChQfH6/o6GidPn3a0MPf31+vvfbaFZn3p59+squ1adOm1vrfcsstGj9+vFauXGmor1u3Tjt27NCjjz6qiIgINWvWTBcvXlR8fLz+85//2L3CQZJGjRqlBx54oMp7HTlyxLD28/NThw4dXJ798pMlPvzwQ+3du9ehfWfOnLH9nJmZafisrKxMycnJtnXXrl0d6nl5cAGOI2QAAAAAAAAAAAAAoMGbNm2a0tPTtXnzZlvNarUqJiZGMTEx1e5t1KiR3njjjVo9TaA6lYUM2rZtW6v3mD59urKzsxUdHW2onz9/3uGTFx555BHNmTOn2mvi4+MN6/DwcLtTFBxlsViUk5NjW1cWenBEbm6uYX15T0lq1qyZQ30cvQ5GvC4BAAAAAAAAAAAAQIPn4eGhl19+WU8//bQ8PR3/W+rWrVtr7dq1V/Ro/IoPwS/NUdvmz5+v+fPny8fHx6l9jRs31gsvvKCoqCiZzeZqr01ISDCs3XlVQlFRkSwWi8v7L7FarYZ1aWmpYe3l5eVQH29vb7dnuR5xkgEAAAAAAAAAAADqXLbK9JyS6nuM6162yup7BLd4eHjo+eef1/Dhw7Vs2TLt2bNHhYWFlV7bsmVLPfbYY/rd736ngICAKzpnQUGBYd20aVP5+fnVyb0ef/xxDRkyRH//+9/14YcfKi0trcprAwMD9ctf/lJjx45Vq1ataux95swZu1MCwsPDXZ7V19dXXl5etlDAmjVraiX8UfHfbX5+vkP7HL0ORoQMAAAAAAAAAAAAUOeskrKu8gfcaDi6deumpUuXqqioSLGxsUpJSVFGRobMZrOaN2+usLAwhYaGysPD+YPdJ02apEmTJrk137x58zRv3jy3ejijZcuWmj59uqZPn66kpCQlJCQoKytLOTk5atSokYKCghQaGqpu3bo59aqDkJAQHT9+vFZnbd68uS0Icfr06VoJGfj7+8vHx0dFRUWSpHPnzum2226rcd/Zs2fdvvf1iJABAAAAAAAAAAAA6kxdHBEP910r/118fHw0cODA+h6jQenUqZM6depU32NU6eabb9bOnTslSfv379dvfvObWunbo0cPHTp0SJIUFxenESNG1LgnLi6uVu59vSFkAAAAAAAAAAAAgDpz8ODB+h4BQAMyaNAgW8hg9+7dOn/+vNq0aeN23379+tlCBp999pleeOEFeXt7V3l9eXm5tm/f7vZ9r0fOnw8CAAAAAAAAAAAAAIALhg8frsDAQElSaWmpXnzxRVksFrf7Pvzww7af09PTtX79+mqv37hxo5KTk92+7/WIkAEAAAAAAAAAAAAA4Ipo3Lixpk2bZlvv3r1bU6ZMUU5OTrX7CgsL9dFHH2nMmDGVft65c2fde++9tvXrr7+uXbt2VXrtvn37FBUV5cL0kHhdAgAAAAAAAAAAAADgCho5cqTi4uK0ceNGSdLOnTu1b98+DRs2TP369VNQUJA8PDyUk5OjpKQkxcXF6auvvlJBQYFatmxZZd/Zs2frwIEDunjxokpLSzVhwgTdf//9Gjp0qIKCgpSRkaHPP/9cH3/8sSwWi4YNG6Zt27Zdqa99zSBkAAAAAAAAAAAAAAC4oubPn6/AwECtWLFCVqtVeXl5io6OVnR0tMs9W7durdWrV2vs2LHKz8+X1WrV9u3btX37drtrBw4cqClTphAycAGvSwAAAAAAAAAAAAAAXFEmk0lTp07Vpk2bdM8998jLy6va6zt37qzx48dr/fr11V7Xu3dvbdmyRZGRkZV+7u/vr2effVarV6+W2Wx2ef7rGScZAAAAAAAAAAAAAADqRXh4uJYtW6aCggJ9++23Sk5OVnZ2tkwmkwICAhQcHKzQ0FC1atXK4Z7BwcFau3atzp49q4MHD+rChQvy8/NT27Zt1b9/fzVu3LgOv9G1j5ABAAAAAAAAAAAAAKBe+fr6Vnn6gKuCg4MVHBxcqz3B6xIAAAAAAAAAAAAAAICDCBkAAAAAAAAAAAAAAACHEDIAAAAAAAAAAAAAAAAOIWQAAAAAAAAAAAAAAAAcQsgAAAAAAAAAAAAAAAA4xLO+BwAAAAAAAAAAAAAA4Epr166djh8/Xt9jXHU4yQAAAAAAAAAAAAAAADiEkAEAAAAAAAAAAAAAAHAIIQMAAAAAAAAAAAAAAOAQQgYAAAAAAAAAAAAAAMAhhAwAAAAAAAAAAAAAAIBDCBkAAAAAAAAAAAAAAACHEDIAAAAAAAAAAAAAAAAOIWQAAAAAAAAAAAAAAAAcQsgAAAAAAAAAAAAAAAA4hJABAAAAAAAAAAAAAABwCCEDAAAAAAAAAAAAAADgEEIGAAAAAAAAAAAAAADAIYQMAAAAAAAAAAAAAACAQwgZAAAAAAAAAAAAAAAAhxAyAAAAAAAAAAAAAAAADiFkAAAAAAAAAAAAAAAAHELIAAAAAAAAAAAAAAAAOISQAQAAAAAAAAAAAAAAcAghAwAAAAAAAAAAAAAA4BBCBgAAAAAAAAAAAAAAwCGEDAAAAAAAAAAAAAAAgEM863uA69GKFSv0+uuvS5J+9atf6dVXX3WrX2Zmpv773/8qNjZWCQkJysrKUm5urnx8fNSsWTOFhISoX79+uuuuu9SjRw+35y8pKdEnn3yivXv36siRI0pPT1dRUZH8/PwUHBysPn366MEHH1RERITb9wIAAAAAAAAAAAAANByEDK6wpKQkrVy5slZ6ZWVlacmSJdqyZYuKi4vtPi8tLVVubq7Onj2rr776Sm+88YYiIyP1/PPPuxw2+Pjjj/XKK68oIyPD7rOLFy/q4sWLOnLkiNavX69bb71Vc+fOVefOnV26FwAAAAAAAAAAAACgYeF1CVdQXl6epkyZooKCArd7HTx4UL/4xS+0cePGSgMGVfnyyy/12GOPaePGjU7dz2q1at68eZoxY0alAYPKHDhwQI8++qh2797t1L0AAAAAAAAAAAAAAA0TJxlcIcXFxXruuef0ww8/uN0rLi5OTz/9dKVhhYCAAIWGhqpp06bKz89XUlKSLly4YLimpKREf/nLXyRJjz32mEP3fOWVV/TPf/7Trt60aVN17dpVfn5+OnfunE6ePGn4vKCgQM8995zeffdd9e3b19GvCAAAAAAAAAAAAABogAgZXAH5+fmaMGGCvv76a7d75eXlacKECXYBg7CwME2dOlWRkZEym82Gz7777ju9+eab+uqrrwz1efPmKTQ0VDfffHO199yxY4f+/ve/G2pNmzbVn/70Jw0bNkze3t62+smTJ7Vo0SLFxMTYaiUlJZo+fbq2b98uPz8/p74vAAAAAAAAAAAAAKDh4HUJdezEiRN69NFHayVgIEkrVqywO5lg2LBhio6O1p133mkXMJCk3r17a+3atRo/fryhXlZWpqioqGrvV1RUpFdeecVQa9GihT744BHZA9YAACAASURBVAP96le/MgQMJKlz585asWKFxo0bZ6inpqZq3bp1NX09AAAAAAAAAAAAAEADRsigDn300UcaOXKkkpKSaqVfcXGx3SsLwsPD9eqrr9o97K/IZDJpxowZuu+++wz1w4cP6+DBg1Xu+9e//qWUlBRDbcmSJWrfvn2193v++eft7vXuu+8qOzu72n0AAAAAAAAAAAAAgIaL1yXUgaSkJC1evFiff/55rfbds2eP8vPzDbWpU6fWGDC43B/+8Aft3LlTVqvVVtu1a5f69u1b6fUbNmwwrCMjIzVgwIAa72MymTR79mzFxMSopKREkpSbm6uPP/5Yv/nNbxyeFwAAAAAAAAAAXN369u1r9weNqH+tW7eu9g9RrwYnT57URx99pNjYWJ0+fVoXL16U2WxWYGCgQkNDdccdd2j48OEKCAiol/mKioq0a9cu7d69W/Hx8UpPT1deXp78/f0VHBysm2++WQ888IAiIiLqZT7AVYQMalFGRob+9re/aePGjSorK7P7fPTo0Tp69KhiY2Nd6l/xlQtNmjRRZGSkUz2Cg4PVvXt3JSQk2GqX/3y5+Ph4nTp1ylB77LHHHL5Xq1atNGTIEG3fvt1W27FjByEDAAAAAAAAAACuIykpKUpOTq7vMXANSU9P1/z587Vjxw67z0pLS5WcnKzk5GTFxMRo8eLFmjhxosaOHSsPjytzyLvVatW///1vLV26VGlpaXafZ2VlKSsrS3Fxcfr73/+u8PBwzZo1S7feeusVmQ9wFyGDWrRixQq71xlIkp+fn1544QWNGDFCo0ePdrl/YmKiYd2zZ0+XfhkGBwcbggXp6emVXvfll18a1l5eXho0aJBT9xo8eLAhZHDw4EFlZGQoMDDQqT4AAAAAAAAAAODq5mGSWvs2qu8xrnspBcWyWGu+rqE6duyYnnrqqSqfb1WUn5+vhQsX6ptvvtHSpUvl4+NTp/MVFhZq5syZ2rlzp8N74uPj9dvf/lZPPfWUpk+fLrPZXIcTAu4jZFDH7rzzTs2bN09t2rRxu9c999yj9u3bKy0tTRcuXFCnTp1c6lNcXOzQdRVPXOjRo4d8fX2dulfF410sFosOHjyo++67z6k+AAAAAAAAAADg6tbat5F++J1zJzSj9oW+86V+ynfsWVFDc/bsWY0ZM0bZ2dl2n4WGhqpNmzbKzc1VYmKicnJyDJ/v3r1bU6dO1fLly2UymepkvpKSEo0dO1aHDh2q9PMOHTooODhYZWVlSkpKUmpqqu0zq9WqNWvWKDU1VQsXLrxipy4AriBkUEdCQ0M1ffp0DR48uNZ6unMKwuUqnojQqlUrh67r1q2b0/cKDg6Wr6+vCgoKbLX4+HhCBgAAAAAAAAAAAHBYWVmZJk+ebBcwuOeeezRz5ky1b9/eVisuLtbWrVv12muvKTc311aPiYnRe++9pyeffLJOZpw/f36lAYMhQ4Zo+vTp6tKli61mtVp14MABRUVFGU4g/89//qMbb7xR06ZNq5MZgdpABKaW9ezZU4sWLdKWLVtqNWBQW+Lj4+3ee9S1a1e76woLC/XTTz8Zah07dnTpnsHBwYb16dOnXeoDAAAAAAAAAACA69OGDRt09OhRQ+3JJ5/UsmXLDAEDSWrUqJFGjhypzZs3KygoyPDZ8uXLDcGD2vLVV1/pgw8+MNRMJpP+9Kc/6e233zYEDC59dtttt2njxo0aOnSo4bPVq1fru+++q/UZgdpCyKAWTZw4UZs2bdIvfvGLBnuEyZo1a+xqd999t13twoULslqNL+S54YYbXLpnxV/eFcMLAAAAAAAAAAAAQFVKSkr09ttvG2r9+vXTrFmzqt0XEhKilStXysvLy1bLzs7WO++8U+szVpxPkp577rkaT03w9vbWX//6V/Xo0cNWKy8v1+LFi2t7RKDWNMwn4VepZs2a1fcI1fr666/1ySefGGpt27bVLbfcYnfthQsX7GqBgYEu3bfivqysLJf6AAAAAAAAAAAA4PqzY8cOZWZmGmozZsyQyWSqcW94eLhGjRplqEVHR8tisdTafImJiTp48KDdfSdMmODQfm9vb82dO9dQO3DggOLi4mprRKBWedb3ALgyMjMz9ec//9muPmHCBJnNZrv6xYsX7Wp+fn4u3bvivpycHJf6AAAAAAAAAAAA4Pqzbds2wzo0NFR9+vRxeP8TTzyh9evX29YZGRn63//+p9tuu61W5tu3b59dbdy4cU6dfH7zzTfrpptu0vfff2+rffLJJ+rVq1etzHhJYmKiEhISlJaWppKSEvn5+alt27a644475O3tXav3wrWLkMF1oLi4WM8995ySk5MN9YiICD366KOV7ikpKbGrNW7c2KX7+/j42M0DAAAAAAAAAAAA1KS0tFTffPONoVbZq8Cr07lzZ7Vv316nT5+21Xbu3FlrIYNvv/3WsPby8tLgwYOd7jNgwABDyOCLL76o8ZUQ0s//jiIiIgzP9yZPnqyJEydK+vmU8fXr12vz5s06f/683X4vLy+77wBUh5DBNa6kpESTJk1SbGysod6sWTMtWrSoymNkKgsZVHbigSMq7isrK3OpDwAAAAAAAAAAAK4vCQkJKigoMNQiIiKc7tOnTx9DyODAgQNuz3ZJxdeQd+/e3aU/3g0NDTWsT506pby8PPn7+1e7LzEx0e7ZXs+ePSX9/GqIRYsWKTc3t9r7cooBnOH4GR246pSUlGjKlCnavXu3oe7l5aU33nhD7dq1q3JvZe+hqa2QQW2+4wYAAAAAAAAAAADXrsTERLta9+7dne5T8QF+YmKiioqKXJ7rcllZWYZ1y5YtXerTrFkzw9pqterYsWM17jty5IhdrXv37po5c6bmzJlTbcBAksLCwpwbFNc9TjK4RuXl5en3v/+9XQrLw8NDCxcu1IABA6rd7+lp/z8NV08gKC0tNaxJQgEAAAAAAAAAAMARJ0+eNKx9fX11ww03ON0nJCTEsLZYLDp37py6dOni1nyVqfgqcUeVl5fb1Sp7vUFF8fHxhnXr1q0VFRWl7du322q+vr6KjIxURESEgoKCVFhYqJSUFH3xxRcKDw93aV5cvwgZXIPS0tL0zDPP6OjRo4a62WzWq6++qgcffLDGHpUFASqGBRxVMZxAyAAAAAAAAAAAAACOSEtLM6xbtWrlUp+goCC7WnJycq2EDCqeQJCdne1Sn8r2paam1riv4jPBtLQ0W8DAy8tLo0eP1oQJExQQEGC3d9KkSZxCDqcRMrjGHDt2TM8884xSUlIMdS8vLy1evFj333+/Q30q+yVT8X03jsrPzzesXXkHDQAAAAAAAAAAAK4/6enphnVgYKBLfSrbV/E1B66qGGD44YcfZLVaZTKZnOqTkJBgV6tpxrKyMh0/ftxQuxQaaNq0qd58880aTzj38PBwak6A/8VcQ2JiYvTEE0/YBQz8/Py0evVqhwMGkn3iSlKN72upSsV9rr6HBgAAAAAAAAAAANeXixcvGtb+/v4u9fHz87Or5eTkuNSrooiICMM6IyNDhw8fdrrP3r177WrFxcXV7klMTFRRUZFd3cfHR2vWrKkxYAC4gpDBNWLdunWaMGGC3WkDQUFBev/9953+BVLZUTMVk2KOunDhgmHtasIMAAAAAAAAAAAA15eSkhLD2sfHx6U+le2r6QG+o26//Xa72vLly53qsXv3bp08edKuXvH7V1TxVQmXzJ8/X7169XJqBsBRhAyuchaLRXPnzlVUVJTd+1JCQ0P1wQcfKCwszOm+gYGBdomu8+fPuzTjTz/9ZFgHBwe71AcAAAAAAAAAAADXl4oP2T09XXsbvNlstquVlZW51Kuirl27ql+/foba7t279f777zu0PysrSy+++GKln9U0Y3x8vF1twIAB+uUvf+nQvQFXEDK4ipWUlGjq1KnasGGD3WeRkZHasGGD2rRp43L/Ll26GNY//vij0z0KCgqUmppabV8AAAAAAAAAAACgMuXl5Ya1h4drjzcr21fxD3jdMXHiRLvayy+/rDVr1shqtVa5Lzk5Wb/97W+r/GNfb2/vau9bWchgxowZNUwLuIeQwVWqpKREkydP1o4dO+w+e/zxx7Vy5UqX30lzyU033WRYHzlyxOke8fHxdr84w8PD3ZoLAAAAAAAAAAAA14eKJxdUDB04qrITAWp6gO+MAQMGaPTo0YaaxWLRokWL9Mgjj+jf//63zp07p5KSEuXk5Oi7777Ta6+9pmHDhumHH36QJLVr106dO3d2eMby8nIdO3bMUAsPD7d7xgfUNtfOE0G9slgsev755xUTE2P32fTp0/XMM8/Uyn1uvfVWwzEup06d0vnz5506HWHfvn2GdUBAgHr27Fkr8wEAAAAAAAAAAODaVvEhe2lpqUt96jpkIEl//OMfderUKe3du9dQP3r0qF544YVq9wYEBGjVqlWaOXOmoe7j41PlnqSkJBUWFhpqDz74oJNTA87jJIOr0OLFi+1OMDCbzYqKiqq1gIEkDRw4UF5eXobatm3bHN5vtVr1ySefGGqDBg2q9J03AAAAAAAAAAAAQEUBAQGGdUFBgUt98vPz7Wq+vr4u9aqKl5eXVqxYoccff9ypfWFhYYqOjlbnzp2Vm5tr+KxFixZV7qvsVQn9+/d36t6AKwgZXGU+++wzrV271lAzmUxauHChHnnkkVq9l7+/v4YMGWKovffee5X+Eq7MJ598olOnThlqI0eOrK3xAAAAAAAAAAAAcI1r1qyZYZ2Tk+NSn8r2BQYGutSrOp6enpo/f77ee++9Gk/3btasmaZMmWILGEjSxYsXDde0atWqyv0VQwZ+fn4KCwtzcXLAcbwu4SqSm5urF1980a4+Y8YMPfTQQ3Vyz9/+9rf673//a1unpaVp1qxZevPNN+XhUXVG5eTJk5o3b56h1q1bNw0YMKBO5gQAAAAAAAAAAMC1p+JD9oyMDJf6pKen29VatmzpUi9H9O/fX5s2bdKpU6e0Z88enT17VpmZmfL09NSNN96o3r17a8CAAYZXNmRlZSk7O9vQ54YbbqjyHhVDBmFhYdU+vwNqCyGDq8jKlSvtfgEOGjRITz/9dJ3d85ZbbtHgwYMVExNjq+3cuVMzZszQggUL5O/vb7fnu+++05QpU+ySVjNnzpTJZKqzWQEAAAAAAAAAAHBtCQkJMazT0tJUVlYmT0/nHnMmJyfb1dq1a+fWbI7o0KGDOnTo4NC1CQkJdrWuXbtWeq3FYrG7Pjw83On5qrN792599tlnio2NVXp6ugoKCtSiRQt17dpVgwcP1ogRI9S4cWOH+x0+fFjR0dE6cOCALly4ID8/P914440aOnSoRowYocDAQJ07d85w0vrx48dr9TuhdhAyuErk5eXpn//8p11979696tatm1u9b7zxRu3atavKz+fNm6dDhw4ZklOffPKJDh48qMcff1x9+vRRkyZN9NNPP2nnzp3673//q7KyMkOPJ554QpGRkW7NCQAAAAAAAAAAgOtLly5dDOuysjKdPXtWHTt2dKpPxVd8BwYGqkWLFu6OV6u+//57w7pt27Zq0qRJpdf++OOPKigoMNRqK2Rw4sQJ/eUvf9GhQ4fsPktNTVVqaqq+/PJLrVq1SlFRURo4cGC1/crLyxUVFaX3339fVqvVVi8uLlZmZqa+//57vfvuu1qyZImCg4Nr5TugbhEyuEp88cUXys/Pr5d733DDDXrnnXc0duxYw+kEaWlpeuutt2rcP2jQIP35z3+uyxEBAAAAAAAAAABwDerZs6dd7ciRI06HDCo+wA8LC3Nrrrqwd+9ew7pv375VXlvxVQlS5f+unHXw4EH9/ve/V05Ojq3m5+enLl26yMfHR6mpqbbARmpqqp555hm9+eabhtMHKpo9e7Y2b95sqHXs2FFBQUHKyMjQyZMnlZmZqfHjx+v11193+zug7hEyuEocOHCgXu8fHh6udevW6Q9/+IMSExMd3jdy5EjNmTPH8D4ZAAAAAAAAAAAAwBEtWrRQaGiofvjhB1tt//79Gj58uMM9CgsLdfjwYUPt9ttvr7UZMzMz9d577+nChQu2f1atWqVWrVo53CMlJUWxsbGG2l133VXl9RVDBn5+fk4HLypKTU3VxIkTbQGDDh06aObMmbrrrrtkNptt1yUlJWnBggXat2+fSktLNWvWLG3dulVt2rSx67llyxZDwKBPnz566aWXDCdUnDp1SnPmzNE333yj2bNnu/UdcGV41PcAcExqamp9j6CwsDB99NFHmjVrljp37lzldSaTSZGRkVq3bp1eeuklAgYAAAAAAAAAAABw2Z133mlYf/755youLnZ4/6effmp3fcWe7mjcuLFWr16tTZs2ac+ePUpISHD6D4j/8Y9/yGKx2Na+vr7Vznj06FHDOjw8XCaTybnBK5g7d67t9enh4eHatGmThgwZYggYSFKnTp20evVqDRo0SJKUk5OjZcuW2fUrKSnRwoULbeubbrpJ69ats3sFRocOHbRmzRr169dPWVlZbn0HXBmcZHCFrV+/3qV9K1eurOVJXOPl5aWxY8dq7NixSkpK0vHjx5Wenq78/HwFBASobdu26tOnj5o1a1bfowIAAAAAAAAAAOAa8PDDD2v16tW2dXZ2tjZs2KAnn3yyxr1lZWVatWqVoRYREVHtH9Q6q3HjxgoNDVVCQoKttmXLFj300EMO7T99+rTdM8QRI0bI39+/0uutVmulIQN3nDx5UjExMZIkT09PLV68uMr7X7pmwYIFuvfee1VaWqqtW7dq1qxZhj2ffvqp0tPTJf38R8ovvfSSfHx8Ku3n7e2tBQsWaPjw4SotLXXru6DuETKAyzp16qROnTrV9xgAAAAAAAAAAAC4hnXp0kW333679u3bZ6stWbJEvXv3Vp8+fardu2DBAp04ccJQGzt2bK3P+NBDDxlCBnv27NHXX3+t/v37V7svLy9PEydOVGFhoa3m6+urcePGVbnn1KlTysvLM9TcDRls3bpVVqtVkjRo0CCHngG2adNGffv21f79+1VcXKxvv/1Wd9xxh+3zTz/91PZzv3791L1792r7dezYUZGRkbawAxouXpcAAAAAAAAAAAAAoEGbNm2aPDz+79FmcXGxnn32We3Zs6fS60tKSrRgwQL961//MtT79OmjoUOHVnuvt956S926dTP889Zbb1W755FHHrH7y/9p06bp+++/r3JPYmKiHnvsMbsQxKRJk9S6desq91U8xUCSevbsWe18NYmNjbX9XFMw4nKhoaFVzhUXF2f7+dKrFWri6HWoX5xkAAAAAAAAAAAAAKBB69Wrl8aNG2d49UF2drbGjx+vu+66Sw899JBCQkJUUFCg+Ph4RUdH6/Tp04Ye/v7+eu211+pkvhYtWmjKlCl6+eWXbbXMzEyNGjVKDz74oIYMGaJ27dqpqKhI586d02effaZdu3apvLzc0Oe+++6r8aSFI0eOGNZ+fn7q0KGDW/NfHnT48MMPtXfvXof2nTlzxvZzZmam7eeysjIlJyfb1l27dnWo3+WhBTRchAwAAAAAAAAAAAAANHjTpk1Tenq6Nm/ebKtZrVbFxMTUeMR+o0aN9MYbb6h9+/Z1Nt/o0aOVkJBgmK+srExbt27V1q1ba9x/9913a+HChTKZTNVeFx8fb1iHh4fXuKc6FotFOTk5tvWxY8dc6pObm2v7+fJ+ktSsWTOHejh6HeoXr0sAAAAAAAAAAAAA0OB5eHjo5Zdf1tNPPy1PT8f/lrp169Zau3ZtnR/FbzKZ9NJLL2n8+PGGVzvUxNvbW5MmTdKyZcvk4+NT4/UJCQmGtbuvSigqKpLFYnGrh/Rz4OOS0tJSw2deXl4O9fD29nZ7DtQ9TjIAAAAAAAAAAABAnUspKFboO1/W9xjXvZSC4voewS0eHh56/vnnNXz4cC1btkx79uxRYWFhpde2bNlSjz32mH73u98pICDgisxnNps1Y8YM3XvvvVq1apViYmJUVlZW6bUBAQH6xS9+oSeffFIhISEO9T9z5ozdKQHh4eFuzezr6ysvLy9bMGDNmjVuBzL8/PwM6/z8fIf2OXod6hchAwAAAAAAAAAAANQ5i1X6Kf/qfsCNhqNbt25aunSpioqKFBsbq5SUFGVkZMhsNqt58+YKCwtTaGioUycKXDJp0iRNmjTJrfl69eqlv/3tb8rPz9ehQ4d09uxZ5eTkyNPTU82aNVO3bt3UvXt3p05kkKSQkBAdP37crdkq07x5c6WlpUmSTp8+7XbIwN/fXz4+PioqKpIknTt3TrfddluN+86ePevWfXFlEDIAAAAAAAAAAABAnWndunV9j4BKXCv/XXx8fDRw4MD6HqNKfn5+ioyMrO8xanTzzTdr586dkqT9+/frN7/5jds9e/TooUOHDkmS4uLiNGLEiBr3xMXFuX1f1D1CBgAAAAAAAAAAAKgzBw8erO8RANRg0KBBtpDB7t27df78ebVp08atnv369bOFDD777DO98MIL8vb2rvL68vJybd++3a174spw/nwQAAAAAAAAAAAAAMA1Y/jw4QoMDJQklZaW6sUXX5TFYnGr58MPP2z7OT09XevXr6/2+o0bNyo5Odmte+LKIGQAAAAAAAAAAAAAANexxo0ba9q0abb17t27NWXKFOXk5FS7r7CwUB999JHGjBlj91nnzp1177332tavv/66du3aVWmfffv2KSoqysXpcaXxugQAAAAAAAAAAAAAuM6NHDlScXFx2rhxoyRp586d2rdvn4YNG6Z+/fopKChIHh4eysnJUVJSkuLi4vTVV1+poKBALVu2rLTn7NmzdeDAAV28eFGlpaWaMGGC7r//fg0dOlRBQUHKyMjQ559/ro8//lgWi0XDhg3Ttm3bruTXhgsIGQAAAAAAAAAAAAAANH/+fAUGBmrFihWyWq3Ky8tTdHS0oqOjXerXunVrrV69WmPHjlV+fr6sVqu2b9+u7du32107cOBATZkyhZDBVYDXJQAAAAAAAAAAAAAAZDKZNHXqVG3atEn33HOPvLy8qr2+c+fOGj9+vNavX1/lNb1799aWLVsUGRlZ6ef+/v569tlntXr1apnNZrfmx5XBSQYAAAAAAAAAAAAA/h979x5edXXmC/xNIDQQUCRCAYkV0UgJXuCRihUviON0qo7tSTmtbRlqO6IPCHiZo/aI9TqlVY8eq7SgqHXoaGGOFDnjMFUc1Fq8DLcHuQpGFCMQCJcACSG380ePGTcJYefGJvD5PI9P91q/td717iJ/7a/rB7Xy8vJiypQpUVpaGkuWLInCwsLYuXNnpKWlRZcuXSInJydyc3OjR48eSdXLycmJp59+OjZu3BiLFi2KrVu3RlZWVvTu3TuGDh0aHTt2bOVvREsSMgAAAAAAAACgjk6dOh30BoKmyMnJiZycnBarR2p4XQIAAAAAAAAAkBQhAwAAAAAAAAAgKUIGAAAAAAAAAEBS2qe6AQAAAACA1lBUVBQREeV7tsWCKZenuJvWUb5nW0T813cFAIDWJmQAAAAAAByVqqqq/vKhpjrKdx/dP8LXflcAAGhlQgYAAAAAwFGpXbt2UV1d/ZdBWmp7aTU1f/mfdu3apbYPAIAW0KdPn1i7dm2q2+AQhAwAAAAAgKNSjx49orCwMCIrI2LU4FS30zpmLInYWxE9evRIdScAABwj0lPdAAAAAAAAAADQNggZAAAAAAAAAABJETIAAAAAAAAAAJIiZAAAAAAAAAAAJEXIAAAAAAAAAABIipABAAAAAAAAAJAUIQMAAAAAAAAAIClCBgAAAAAAAABAUoQMAAAAAAAAAICkCBkAAAAAAAAAAEkRMgAAAAAAAAAAkiJkAAAAAAAAAAAkRcgAAAAAAAAAAEiKkAEAAAAAAAAAkBQhAwAAAAAAAAAgKUIGAAAAAAAAAEBShAwAAAAAAAAAgKQIGQAAAAAAAAAASREyAAAAAAAAAACSImQAAAAAAAAAACRFyAAAAAAAAAAASIqQAQAAAAAAAACQFCEDAAAAAAAAACApQgYAAAAAAAAAQFKEDAAAAAAAAACApAgZAAAAAAAAAABJETIAAAAAAAAAAJLSPtUNAAAAAAAAcPQ699xzY/PmzalugwP07NkzFi1alOo2WsXUqVPj0UcfjYiIb3/72/GLX/wiZb18+OGHMWfOnFi8eHF8/PHHsWvXrmjXrl1kZ2dHbm5uXHTRRXHVVVdFly5dUtYjNJaQAQAAAAAAAK1m8+bNUVhYmOo2OEYUFBTEtGnTUt1GbNu2Le6777744x//WOdZRUVFFBYWRmFhYSxYsCAefvjhGDduXFx77bWRnu4ieo58QgYAAAAAAAC0uvT0tOjV47hUt3HM21RUEtXVNaluo1Xs2bMnJk6cGKWlpSntY82aNfGTn/wktm3bltT6vXv3xoMPPhjvvvtu/OpXv4rMzMxW7hCaR8gAAAAAAACAVterx3Gx8Z1JqW7jmJcz9IEo3Lwr1W20uPLy8rjxxhvjgw8+SGkfGzdujNGjR8fOnTvrPMvNzY1evXrF7t27Y/369VFSUpLw/I033oibbropfvOb30RaWtrhahkaTcgAAAAAAAAAaLP27t0bY8eOjXfeeSelfVRWVsaECRPqBAwuu+yyuO222+IrX/lK7Vx5eXnMnTs3fvnLX8bu3btr5xcsWBDPPfdc/OhHPzpcbUOjeakHAAAAAAAA0CatW7cuvvOd76Q8YBAR8cILL8SqVasS5n70ox/FlClTEgIGERFf+tKXYuTIkTF79uzo3r17wrPf/OY3CcEDONIIGQAAAAAAAABtzpw5c2LkyJFRUFCQ6lZi//798etf/zphbsiQIXHHHXc0uO/kk0+OadOmRUZGRu3czp0745lnnmmVPqElCBkAAAAAAAAAbUZBQUGMHTs2br/99igrK0t1OxER8cc//jG2b9+eMHfrrbdGWlraIffm5eXF9773vYS5mTNnRnV1dYv2JlyoFQAAIABJREFUCC2lfaobAAAAAAAAADiU4uLieOKJJ2LWrFlRWVlZ5/moUaNi1apVsXjx4sPe28svv5wwzs3NjUGDBiW9/5prrokZM2bUjouLi+M///M/47zzzmuxHiMi1q9fH6tXr46ioqLYv39/ZGVlRe/eveOiiy6KDh06tOhZHL2EDAAAAAAAAIAj3tSpU+P555+vM5+VlRV33nln5Ofnx6hRow57XxUVFfHuu+8mzF166aWNqtGvX7/4yle+Eh9//HHt3CuvvJJUyKCioiIGDx4c+/fvr52bMGFCjBs3LiIiduzYETNmzIjZs2fHpk2b6uzPyMiIJUuWNKpfjm1CBgAAAAAAAECbdPHFF8e9994bvXr1SlkPq1evjtLS0oS5wYMHN7rOoEGDEkIG7733XlL71q9fnxAwiIgYOHBgRPzltQsPPfRQ7N69+6D7c3Nz3WJAowgZAAAAAAAAAG1Kbm5u3HLLLTF8+PBUtxLr16+vM9e/f/9G18nNza1Td9++fZGZmdngvhUrVtR7/m233RYvvfTSIc8dMGBA4xrlmCdkAAAAAAAAALQJAwcOjNGjR8eVV14Z6enpqW4nIiI+/PDDhHGnTp3iy1/+cqPrnHzyyQnj6urq+PTTT+O0005rcN/KlSsTxj179ozJkyfHvHnzEnoaNmxYDB48OLp37x5lZWWxefPmeP311yMvL6/RvXJsEzIAAAAAAAAAjnjjxo2Lrl27prqNOoqKihLGPXr0aFKd7t2715krLCw8ZMhg1apVdfr5PGCQkZERo0aNirFjx0aXLl3q7B0/fnxUV1c3qV+OXUIGAAAAAAAAwBHvSAwYRERs27YtYZydnd2kOvXt27FjR4N7KisrY+3atQlzn4cGjj/++Hjsscfi/PPPb7DGkXIjBG2HkAEAAAAAAABAE+3atSth3Llz5ybVycrKqjNXUlLS4J7169fHvn376sxnZmbG9OnT46yzzmpSL9AQsRQAAAAAAACAJtq/f3/CODMzs0l16ttXXl7e4J4DX5Xwufvuu0/AgFYjZAAAAAAAAADQRAeGDNq3b9pl8u3ataszV1lZ2eCelStX1pk7//zz4+qrr25SD5AMIQMAAAAAAACAJqqqqkoYp6c37SfY+vZVV1c3uKe+kMGtt97apPMhWUIGAAAAAAAAAE104M0FB4YOklXfrQUdOnQ46PqqqqpYs2ZNwlxeXl6ceeaZTTofktW0uzoAAAAAgDbv3HPPjc2bN6e6jVazadOmv3woa/iaYQCA5jgwCFBRUdGkOo0NGRQUFERZWVnC3De/+c0mnQ2NIWQAAAAAAMeozZs3R2FhYarbaH01NanuAAA4inXp0iVhXFpa2qQ6e/furTPXqVOng66v71UJQ4cObdLZ0BhCBgAAAABwrEtLjy91PjHVXbS48j3bImoafo8xAEBzde3aNWFcUlLSpDr17cvOzj7o+gNDBllZWTFgwIAmnQ2NIWQAAAAAAMe4L3U+MYaPeyXVbbS4BVMuj/LdRaluAwA4yvXo0SNhXFxc3KQ627ZtqzN34okHD4IeGDIYMGBApKenN+lsaAwhAwAAAAAAAIAmOvnkkxPGRUVFUVlZGe3bN+6n2PpeY9WnT59611ZXV8fq1asT5vLy8hp13qG88cYbMX/+/Fi8eHFs27YtSktLo1u3bnH66afH8OHDIz8/Pzp27Jh0vWXLlsXMmTPjvffei61bt0ZWVlacdNJJcfnll0d+fn5kZ2fHp59+GiNGjKjds3bt2hb9TrQMIQMAAAAAAACAJjrttNMSxpWVlbFx48bo27dvo+ps2LAhYZydnR3dunWrd+1HH30UpaWlCXMtFTJYt25d3HXXXbF06dI6z7Zs2RJbtmyJt956K5588smYPHlyXHDBBQ3Wq6qqismTJ8fvfve7qKmpqZ0vLy+P7du3x/vvvx/PPvtsPPLII5GTk9Mi34HW5b4MAAAAAAAAgCYaOHBgnbkVK1Y0us7777+fMB4wYMBB1x74qoSD9dFYixYtiu9///sJAYOsrKw4++yz47zzzotTTjmldn7Lli1x/fXXx2uvvdZgzUmTJsWMGTMSAgZ9+/aNr33ta9GvX7+IiNi+fXuMGTMm1qxZ0+zvQOtzkwEAAAAAAABAE3Xr1i1yc3Pjgw8+qJ17++2346qrrkq6RllZWSxbtixh7utf//pB1x8YMsjKymr0zQkH2rJlS4wbNy5KSkoiIuKUU06J2267LS655JJo165d7bqCgoK4//77Y+HChVFRURF33HFHzJ07N3r16lWn5ksvvRSzZ8+uHQ8aNCgeeOCBhNsfNmzYED/72c/i3XffjUmTJjXrO3B4uMkAAAAAAAAAoBkuvvjihPFrr70W5eXlSe9/9dVX66w/sOYXrVq1KmGcl5cXaWlpSZ9Xn3vuuSd27txZW+/FF1+MESNGJAQMIiJOPfXUeOqpp+LCCy+MiIiSkpKYMmVKnXr79++PBx98sHZ85plnxm9/+9s6r5c45ZRTYvr06TFkyJDYsWNHs74Dh4eQAQAAAAAAAEAzfOtb30oY79y5M1544YWk9lZWVsaTTz6ZMDd48ODaVwkcqKampt6QQXN8+OGHsWDBgoiIaN++fTz88MPRuXPng65v37593H///ZGRkREREXPnzo09e/YkrHn11Vdj27ZtERGRlpYWDzzwQGRmZtZbr0OHDgn1OLIJGQAAAAAAAAA0w2mnnVbn9QaPPPJILF269JB777///li3bl3C3LXXXnvQ9Rs2bKjzg35zQwZz586NmpqaiIi48MIL49RTTz3knl69esW5554bERHl5eWxZMmShOevvvpq7echQ4ZE//79G6zXt2/fGDZsWGNbJwWEDAAAAAAAAAD+v8cffzzOOOOMhH8ef/zxQ+67+eabIz39v35+LS8vjxtuuCHefPPNetfv378/7r///vj973+fMD9o0KC4/PLLD3rOgbcYREQMHDjwkP01ZPHixbWfhw4dmvS+3Nzcg/a1fPny2s+fv1rhUJJdR2q1T3UDAAAAAAAAAG3dWWedFX//93+f8OqDnTt3xpgxY+KSSy6JK6+8Mk4++eQoLS2NlStXxsyZM+Pjjz9OqNG5c+f45S9/2eA5K1asSBhnZWXFKaec0qzev3iTwh/+8If405/+lNS+Tz75pPbz9u3baz9XVlZGYWFh7fj0009Pqt4XQwscuYQMAAAAAAAAAFrAzTffHNu2bYvZs2fXztXU1MSCBQtiwYIFDe790pe+FP/7f//v+MpXvtLgupUrVyaM8/LyIi0trck9V1dXR0lJSe14zZo1Taqze/fu2s9frBcR0bVr16RqJLuO1PK6BAAAAAAAAIAWkJ6eHv/4j/8Y1113XbRvn/x/792zZ894+umnk3pdwOrVqxPGzX1Vwr59+6K6urpZNSL+Eqb4XEVFRcKzjIyMpGp06NCh2X3Q+txkAAAAAAAAQKvbVFQSOUMfSHUbx7xNRSWHXkSzpKenxz/8wz/EVVddFVOmTIk333wzysrK6l174oknxn//7/89fvzjH0eXLl0OWfuTTz6pc0tAXl5es/rt1KlTZGRk1AYDpk+fnlTYoSFZWVkJ47179ya1L9l1pJaQAQAAAAAAAK2uuromCjfvSnUbHOVmzJjR7Brjx4+P8ePHN7vOGWecEb/61a9i3759sXjx4ti8eXMUFxdHu3bt4oQTTogBAwZEbm5upKcnf/n8ySefHGvXrm12bwc64YQToqioKCIiPv7442aHDDp37hyZmZmxb9++iIj49NNP47zzzjvkvo0bNzbrXA4PIQMAAAAAAABaTc+ePVPdAvXw53L4ZGZmxgUXXJDqNhp0zjnnxCuvvBIREW+//Xb88Ic/bHbNr371q7F06dKIiFi+fHnk5+cfcs/y5cubfS6tT8gAAAAAAACAVrNo0aJUtwAcwoUXXlgbMnjjjTdi06ZN0atXr2bVHDJkSG3IYP78+XHnnXdGhw4dDrq+qqoq5s2b16wzOTySv3sDAAAAAAAAgKPOVVddFdnZ2RERUVFREXfffXdUV1c3q+a3vvWt2s/btm075KssZs2aFYWFhc06k8NDyAAAAAAAAADgGNaxY8e4+eaba8dvvPFGTJw4MUpKShrcV1ZWFnPmzInRo0fXedavX7/4q7/6q9rxo48+Gv/xH/9Rb52FCxfG5MmTm9g9h5vXJQAAAAAAAAAc40aOHBnLly+PWbNmRUTEK6+8EgsXLowrrrgihgwZEt27d4/09PQoKSmJgoKCWL58efz5z3+O0tLSOPHEE+utOWnSpHjvvfdi165dUVFREWPHjo1vfOMbcfnll0f37t2juLg4XnvttfjXf/3XqK6ujiuuuCJefvnlw/m1aQIhAwAAAAAAAADivvvui+zs7Jg6dWrU1NTEnj17YubMmTFz5swm1evZs2c89dRTce2118bevXujpqYm5s2bF/Pmzauz9oILLoiJEycKGbQBXpcAAAAAAAAAQKSlpcVNN90UL774Ylx22WWRkZHR4Pp+/frFmDFjYsaMGQddc/bZZ8dLL70Uw4YNq/d5586d44Ybboinnnoq2rVr16z+OTzcZAAAAAAAAABArby8vJgyZUqUlpbGkiVLorCwMHbu3BlpaWnRpUuXyMnJidzc3OjRo0dS9XJycuLpp5+OjRs3xqJFi2Lr1q2RlZUVvXv3jqFDh0bHjh1b+RvRkoQMAAAAAAAAAKijU6dOB72BoClycnIiJyenxeqRGl6XAAAAAAAAAAAkRcgAAAAAAAAAAEiKkAEAAAAAAAAAkBQhAwAAAAAAAAAgKUIGAAAAAAAAAEBS2qe6AQAAAAAAAADo06dPrF27NtVtcAhuMgAAAAAAAAAAkiJkAAAAAAAAAAAkRcgAAAAAAAAAAEiKkAEAAAAAAAAAkBQhAwAAAAAAAAAgKUIGAAAAAAAAAEBShAwAAAAAAAAAgKQIGQAAAAAAAAAASREyAAAAAAAAAACSImQAAAAAAAAAACRFyAAAAAAAAAAASIqQAQAAAAAAAACQFCEDAAAAAAAAACApQgYAAAAAAAAAQFKEDAAAAAAAAACApAgZAAAAAAAAAABJETIAAAAAAAAAAJIiZAAAAAAAAAAAJEXIAAAAAAAAAABIipABAAAAAAAAAJAUIQMAAAAAAAAAIClCBgAAAAAAAABAUoQMAAAAAAAAAICkCBkAAAAAAAAAAEkRMgAAAAAAAAAAkiJkAAAAAAAAAAAkRcgAAAAAAAAAAEiKkAEAAAAAAAAAkJT2qW4AAAAAAACAo9e5554bmzdvTnUbHKBnz56xaNGiVLfRKqZOnRqPPvpoRER8+9vfjl/84hcp7qiuttAjHIyQAQAAAAAAAK1m8+bNUVhYmOo2OEYUFBTEtGnTUt1Gg9pCj9AQIQMAAAAAAABaXXp6WnTveVyq2zjmbd1cEtXVNaluo1Xs2bMnJk6cGKWlpalu5aDaQo9wKEIGAAAAAAAAtLruPY+LN1dOSnUbx7yL8h6ILZ/tSnUbLa68vDxuvPHG+OCDD1LdykG1hR4hGempbgAAAAAAAACgqfbu3RtjxoyJt99+O9WtHFRb6BGSJWQAAAAAAAAAtEnr1q2L73znO/HOO++kupWDags9QmMIGQAAAAAAAABtzpw5c2LkyJFRUFCQ6lYOqi30CI3VPtUNAAAAAAAAACSroKAgHn744XjttddS3cpBtYUeoamEDAAAAAAAAIAjXnFxcTzxxBMxa9asqKysrPN81KhRsWrVqli8eHEKuvuLI73H9evXx+rVq6OoqCj2798fWVlZ0bt377jooouiQ4cOKemJtkfIAAAAAAAAADjiTZ06NZ5//vk681lZWXHnnXdGfn5+jBo1KgWd/ZdU9FhRURGDBw+O/fv3185NmDAhxo0bFxERO3bsiBkzZsTs2bNj06ZNdfZnZGTEkiVLWrQnjm5CBgAAAAAAAECbdPHFF8e9994bvXr1SnUrB9XaPa5fvz4hYBARMXDgwIiImDlzZjz00EOxe/fug+7Pzc11iwGNImQAAAAAAAAAtCm5ublxyy23xPDhw1PdykEdrh5XrFhRZ65///5x2223xUsvvXTI/QMGDGiNtjiKCRkAAAAAAAAAbcLAgQNj9OjRceWVV0Z6enqq26nX4e5x5cqVCeOePXvG5MmTY968ebVznTp1imHDhsXgwYOje/fuUVZWFps3b47XX3898vLyWr1Hji5CBgAAAAAAAMARb9y4cdG1a9dUt9GgVPS4atWqhHFRUVFtwCAjIyNGjRoVY8eOjS5dutTZO378+Kiurj4sfXL0EDIAAAAAAAAAjnhHesAg4vD3WFlZGWvXrk2Y+zw0cPzxx8djjz0W559/foM1jtQbIThyCRkAAAAAAAAAtEHr16+Pffv21ZnPzMyM6dOnx1lnnZWCrjjaiaUAAAAAAAAAtEEHvirhc/fdd5+AAa1GyAAAAAAAAACgDVq5cmWdufPPPz+uvvrqFHTDsULIAAAAAAAAAKANqi9kcOutt6agE44lQgYAAAAAAAAAbUxVVVWsWbMmYS4vLy/OPPPMFHXEsULIAAAAAAAAAKCNKSgoiLKysoS5b37zmynqhmOJkAEAAAAAAABAG1PfqxKGDh2agk441ggZAAAAAAAAALQxB4YMsrKyYsCAASnqhmOJkAEAAAAAAABAG3NgyGDAgAGRnu7nX1pf+1Q3AAAAAAAAAEDyqqurY/Xq1QlzeXl5LXrGG2+8EfPnz4/FixfHtm3borS0NLp16xann356DB8+PPLz86Njx45J11u2bFnMnDkz3nvvvdi6dWtkZWXFSSedFJdffnnk5+dHdnZ2fPrppzFixIjaPWvXrm3R70TLEDIAAAAAAAAAaEM++uijKC0tTZhrqZDBunXr4q677oqlS5fWebZly5bYsmVLvPXWW/Hkk0/G5MmT44ILLmiwXlVVVUyePDl+97vfRU1NTe18eXl5bN++Pd5///149tln45FHHomcnJwW+Q60LvdlAAAAAAAAALQhB74qISJi4MCBza67aNGi+P73v58QMMjKyoqzzz47zjvvvDjllFNq57ds2RLXX399vPbaaw3WnDRpUsyYMSMhYNC3b9/42te+Fv369YuIiO3bt8eYMWNizZo1zf4OtD43GQAAAAAAAAC0IQeGDLKysqJv377Nqrlly5YYN25clJSURETEKaecErfddltccskl0a5du9p1BQUFcf/998fChQujoqIi7rjjjpg7d2706tWrTs2XXnopZs+eXTseNGhQPPDAA3HaaafVzm3YsCF+9rOfxbvvvhuTJk1q1nfg8HCTAQAAAAAAAEAbsmrVqoRxXl5epKWlNavmPffcEzt37qyt9+KLL8aIESMSAgYREaeeemo89dRTceGFF0ZERElJSUyZMqVOvf3798eDDz5YOz7zzDPjt7/9bULAIOIvYYbp06fHkCFDYseOHc36DhweQgYAAAAAAAAAbURNTU29IYPm+PDDD2PBggUREdG+fft4+OGHo3Pnzgdd3759+7j//vsjIyMjIiLmzp0be/bsSVjz6quvxrZt2yIiIi0tLR544IHIzMyst16HDh0S6nFkEzIAAAAAAAAAaCM2bNhQ5wf95oYM5s6dGzU1NRERceGFF8app556yD29evWKc889NyIiysvLY8mSJQnPX3311drPQ4YMif79+zdYr2/fvjFs2LDGtk4KCBkAAAAAAAAA/H+PP/54nHHGGQn/PP7446luq9aBtxhERAwcOLBZNRcvXlz7eejQoUnvy83NPWhfy5cvr/38+asVDiXZdaRW+1Q3AAAAAAAAAEByVqxYkTDOysqKU045pVk1161bV/v5D3/4Q/zpT39Kat8nn3xS+3n79u21nysrK6OwsLB2fPrppydV74uhBY5cQgYAAAAAAAAAbcTKlSsTxnl5eZGWltbketXV1VFSUlI7XrNmTZPq7N69u/bzF+tFRHTt2jWpGsmuI7W8LgEAAAAAAACgjVi9enXCuLmvSti3b19UV1c3q0ZERE1NTe3nioqKhGcZGRlJ1ejQoUOz+6D1uckAAAAAAACAVrd1c0lclPdAqts45m3dXHLoRRyxPvnkkzq3BOTl5TWrZqdOnSIjI6M2GDB9+vS48MILm1UzKysrYbx3796k9iW7jtQSMkiBqVOnxqOPPhoREd/+9rfjF7/4RbNrvv322/Hv//7vsWzZsti8eXPs2bMnOnToEL169Yq8vLy47LLLYsSIEdG+ffP/yKuqqmLBggXx2muvxfLly2Pr1q2xZ8+e6NixY5x00klx9tlnx+WXXx7Dhg1r1tUsAAAAAADA0aO6uia2fLYr1W1wlJsxY0aza4wfPz7Gjx/fAt3Urzk9nnzyybF27doW7OYvTjjhhCgqKoqIiI8//rjZIYPOnTtHZmZm7Nu3LyIiPv300zjvvPMOuW/jxo3NOpfDQ8jgMCsoKIhp06a1WL0VK1bEpEmT6lyLEhFRWVkZH374YXz44Ycxd+7c6NOnT/zsZz+Liy++uMnn/fnPf46777673r/ge/bsibVr18batWtj1qxZ0b9//7j33nvjnHPOafJ5AAAAAABA29azZ89Ut0A9/LnwReecc0688sorEfGX/7j5hz/8YbNrfvWrX42lS5dGRMTy5csjPz//kHuWL1/e7HNpfUIGh9GePXti4sSJUVpa2iL15s6dGz/96U+jsrIyqfWffvppjBkzJsaPHx833nhjo8978skn43/9r/+V9Po1a9bED3/4w7j77rtj5MiRjT4PAAAAAABo+xYtWpTqFoBDuPDCC2tDBm+88UZs2rQpevXq1ayaQ4YMqQ0ZzJ8/P+68887o0KHDQddXVVXFvHnzmnUmh0d6qhs4VpSXl8eNN94YH3zwQYvUe+WVV+L222+vEzDIyMiIs846K4YPHx4DBw6MjIyMOnsff/zxePrppxt13m9/+9t6AwadOnWKQYMGxSWXXBL9+/eP9PTEf6UqKirirrvuin/7t39r1HkAAAAAAADA4XHVVVdFdnZ2RPzl97277747qqurm1XzW9/6Vu3nbdu2HfI1EbNmzYrCwsJmncnhIWRwGOzduzfGjBkTb7/9dovU27hxY/z0pz9N+Ivdrl27uOGGG+Ktt96Kf/mXf4mpU6fGiy++GG+++WZcd911dX78f+SRR+L9999P6rxly5bFQw89lDCXmZkZP/3pT+PPf/5z/P73v49p06bFSy+9FPPnz69z1UlNTU1MmjQpPvvssyZ+YwAAAAAAAKC1dOzYMW6++eba8RtvvBETJ06MkpKSBveVlZXFnDlzYvTo0XWe9evXL/7qr/6qdvzoo4/Gf/zHf9RbZ+HChTF58uQmds/h5nUJrWzdunUxYcKEKCgoaLGaDz74YOzZs6d2nJ6eHo899ljCX9LPdevWLf7hH/4hBg0aFBMmTKi9+aCysjIefvjheO655xo8q6amJu6///6EGxMyMzPjueeei3POOafO+pNOOil+/vOfR15eXtx3332183v37o0nnngifv7znzf6+wIAAAAAAACta+TIkbF8+fKYNWtWRPzlZvWFCxfGFVdcEUOGDInu3btHenp6lJSUREFBQSxfvjz+/Oc/R2lpaZx44on11pw0aVK89957sWvXrqioqIixY8fGN77xjbj88suje/fuUVxcHK+99lr867/+a1RXV8cVV1wRL7/88uH82jSBkEErmjNnTtxzzz1RVlbWYjVXrVpV+z6Uz91www31Bgy+aMSIEXHHHXfEAw88UDv3zjvvxNtvvx3nn3/+QffNnz8/VqxYkTB311131Rsw+KIf/OAHsXHjxnj22Wdr5+bMmRPXXXdd9O3bt8G9AAAAAAAAwOF33333RXZ2dkydOjVqampiz549MXPmzJg5c2aT6vXs2TOeeuqpuPbaa2Pv3r1RU1MT8+bNi3nz5tVZe8EFF8TEiROFDNoAr0toBQUFBTF27Ni4/fbbWzRgEBHxwgsvJIyPP/74GDNmTFJ7f/jDH0b//v0brHeo80499dQ6r0M4mJtuuikhtVRVVVWbfAIAAAAAAACOLGlpaXHTTTfFiy++GJdddllkZGQ0uL5fv34xZsyYmDFjxkHXnH322fHSSy/FsGHD6n3euXPnuOGGG+Kpp56Kdu3aNat/Dg83GbSg4uLieOKJJ2LWrFkJrxf43KhRo2LVqlWxePHiJtWvqqqKf//3f0+Yu+qqq6Jjx45J7U9LS4vvfve7ce+999bOvfnmm1FWVlZvje3bt8fChQsT5kaOHBlpaWlJnZeZmRnf+ta3Yvr06bVzf/zjH+P2229Paj8AAAAAAABw+OXl5cWUKVOitLQ0lixZEoWFhbFz585IS0uLLl26RE5OTuTm5kaPHj2SqpeTkxNPP/10bNy4MRYtWhRbt26NrKys6N27dwwdOjTp3zs5MggZtKCpU6fG888/X2c+Kysr7rzzzsjPz49Ro0Y1uf7y5cujpKQkYe7SSy9tVI1LL700IWRQVlYWb775Zvz1X/91nbULFy6MmpqaZp03fPjwhJBBYWFhrFixIgYOHNioOgAAAAAAAMDh1alTp4PeQNAUOTk5kZOT02L1SA2vS2hlF198cbz88stJv2KgIQfegJCenh7nnHNOo2r07NkzevfunTD33nvvJXVednZ2nHLKKY0676yzzqpzjcrBzgMAAAAAAADgyCZk0Epyc3Nj6tSp8eSTT0avXr1apOb69esTxjk5OZGVldWk3r5o5cqVSZ13xhlnNPqsDh061AkmHOw8AAAAAAAAAI5sXpfQwgYOHBijR4+OK6+8MtLTWzbD8eGHHyaM+/bt26Q6B15B8vHHH7f6eevWrTvkeQAAAAAAAAAc2YQMWtC4ceOia9eurVa/qKgoYfzlL3+5SXV69OiRMN6+fXuUlZVFx44da+cqKytj+/btLXJe9+7VmCvZAAAgAElEQVTdE8afffZZk+oAAAAAAAAAkFpel9CCWjNgEBFRXFycMO7WrVuT6tS3b+fOnXXOqqmpaZHzsrOz65x1YG0AAAAAAAAAjnxuMmgj9uzZExUVFQlznTt3blKtrKysOnO7du2KXr161Y4PDB205HlVVVWxd+/eJtcDAAAAAAAAjj59+vSJtWvXproNDsFNBm3E/v3768x98fUGjVHfvgPrt/Z55eXlTaoFAAAAAAAAQOoIGbQRB95iEBHRrl27JtVKT6/7x35g/fpCBi15XmVlZZNqAQAAAAAAAJA6QgZtRFVVVZ25pv7oX9++mpqahHF1dXWrnldffQAAAAAAAACObEIGbUT79u3rzDX1NoD69nXo0KHVzqvvFoYDzwMAAAAAAADgyCdk0EbU96N8fT/eJyOZH/1b8rxkQg0AAAAAAAAAHPmEDNqIzp07R1paWsJcaWlpk2rt3bu3zlzHjh0Txl26dKmzpiXPy8zMbFItAAAAAAAAAFJHyKCNaN++fXTu3DlhrqSkpEm1du/eXWcuOzs7Ydy1a9c6a1rqvK5du0ZGRkaTagEAAAAAAACQOkIGbUiPHj0SxsXFxU2qs3Xr1oTxl770pToBhuOOOy46derUKucdGGgAAAAAAAAAoG0QMmhDTj755ITxZ5991qQ6B+47sO7n+vTpkzDetGlTi5yXk5PTpDoAAAAAAAAApJaQQRty2mmnJYw/+uijJtXZsGFDg3VTdR4AAAAAAAAARzYhgzbkzDPPTBhv3bo1tmzZ0qga+/fvjzVr1iTMDRgwIKnzVq9eHZWVlY0677PPPqvzmoW8vLxG1QAAAAAAAADgyCBk0IYMGTIk0tMT/8jefvvtRtVYvHhx7N+/P2Hu61//er1rv/a1ryWM9+3bF8uWLWvUeQsXLkwYp6WlxdChQxtVAwAAAAAAAIAjg5BBG9KtW7c6twv827/9W6NqvPzyywnj7t27H/Qmg7y8vOjevXuD+xt73llnnRXdunVrVA0AAAAAAAAAjgxCBm3M1VdfnTB+8803Y8WKFUnt3bhxY8ydOzdhLj8/v87tCJ9LS0uLv/3bv02Y+8Mf/hCbN29O6rylS5fWuclg5MiRSe0FAAAAAAAA4MgjZNDGXH311dG1a9facU1NTdxyyy2xffv2BveVlZXFxIkTo7y8vHYuMzMzrrnmmgb3ff/734+MjIwG69Rn27ZtceuttybMnXjiiXHFFVc0uA8AAAAAAACAI5eQQRvTuXPnuP766xPmPv7447j22mvj448/rndPUVFRXHfddbFy5cqE+R/96EfRs2fPBs/r06dPfPe7302YW7ZsWVx33XWxbdu2evcUFBTEtddeG4WFhQnzEydOjE6dOjV4HgAAAAAAAABHrvapboDGGz16dLz66quxZMmS2rk1a9bE1VdfHX/7t38bl1xySfTo0SOKi4vjnXfeiRdffDF27dqVUGPAgAExbty4pM675ZZb4k9/+lNCiOHdd9+NK664Iv7bf/tvMXTo0MjOzo6ioqJ4/fXXY+7cuVFWVpZQ4+KLL/aqBAAAAAAAAIA2TsigDWrXrl385je/iWuvvTZWrVpVO19WVhYzZ86MmTNnNrj/pJNOiieeeCI6dOiQ1HlZWVnxzDPPxN/93d8l3E6wc+fOeOaZZ+KZZ55pcH9eXl489NBDkZaWltR5AAAAAAAAAByZvC6hjeratWs8++yzMXz48EbtGzRoUDz//PNx0kknNWpfnz594p/+6Z9i0KBBjdp36aWXxnPPPRfHH398o/YBAAAAAAAAcORxk0Eb1rVr15g6dWrMnz8/nn322ViyZElUV1fXuzY3Nzf+7u/+LvLz8yM9vWnZkj59+sQLL7wQs2fPjn/+53+OlStXHnTtoEGD4kc/+lF84xvfaNJZAAAAAAAAABx5hAwOsxkzZrR4zcsuuywuu+yyKC4ujmXLlsXWrVtj586dkZmZGT169IgzzzwzcnJyWuSstLS0yM/Pj/z8/Pjss89ixYoVsXXr1igpKYmsrKzo2bNnnHPOOdGjR48WOQ8AAAAAAACAI4eQwVEkOzs7RowYcdjO6927d/Tu3fuwnQcAAAAAAABAajXt3nwAAAAAAAAA4JgjZAAAAAAAAAAAJEXIAAAAAAAAAABIipABAAAAAAAAAJAUIQMAAAAAAAAAIClCBgAAAAAAAABAUtqnugEAAAAAAACAljJ16tR49NFHIyLi29/+dvziF79ISR/79++P+fPnx3vvvRfLly+PrVu3xq5duyI9PT26du0aX/7yl2Pw4MHx9a9/PYYNGxZpaWlNOudXv/pVrF+/vtn9/vznP4/OnTs3uw5HPyEDAAAAAAAAWs25554bmzdvTnUbHKBnz56xaNGiVLfR4goKCmLatGkp7aGysjKeeeaZ+O1vfxvFxcX1rikrK4tNmzbFsmXL4plnnonTTjstJkyYEH/913/d6PNmzpwZ27Zta27bcc899zS7BscGIQMAAAAAAABazebNm6OwsDDVbXAM2LNnT0ycODFKS0tT1sOWLVtiwoQJsWzZskbtW79+fUyYMCG+973vxZ133hkdOnRI+ryWCBhAYwgZAAAAAAAA0OrS0tOiU7eOqW7jmFe6vSxqqmtS3UaLKy8vjxtvvDE++OCDlPWwc+fOuPbaa+PDDz+s8ywjIyPOOOOM6N69e1RUVMSnn34aGzZsqLPu97//fezduzcefvjhpM5cs2ZNc9uGRhMyAAAAAAAAoNV16tYxfjDzmlS3ccz75+++EHu3pe6/9G8Ne/fujbFjx8Y777yT0j5uv/32OgGDE088MW688ca4+uqro1OnTgnPCgsLY/r06fHCCy9ETc1/BT/+7//9v/HVr341fvKTnxzyzNWrVyeMv/71r8ezzz7bjG8Bh5ae6gYAAAAAAAAAmmLdunXxne98J+UBgzfffDNef/31hLnc3NyYPXt2XHPNNXUCBhERJ510Utx9990xZcqUyMjISHg2ZcqUKC4uPuS5q1atShh/9atfbXzz0EhCBgAAAAAAAECbM2fOnBg5cmQUFBSkupU6twdkZWXFr3/96/jyl798yL0jRoyI22+/PWFu79698fvf//6Qew98XcKAAQOS6BaaR8gAAAAAAAAAaDMKCgpi7Nixcfvtt0dZWVmq24nt27fHu+++mzD3/e9/P3JycpKuUd/6BQsWNLhnz5498cknnyTMucmAw6F9qhsAAAAAAAAAOJTi4uJ44oknYtasWVFZWVnn+ahRo2LVqlWxePHiw9rXf/7nf0ZVVVXC3De/+c1G1WjXrl1ceuml8dxzz9XOrVmzJmpqaiItLa3ePZ8//1ynTp2ib9++jTq3ta1fvz5Wr14dRUVFsX///sjKyorevXvHRRddFB06dEh1ezSRkAEAAAAAAABwxJs6dWo8//zzdeazsrLizjvvjPz8/Bg1atRh72v9+vUJ44yMjOjfv3+j6xx4k0FFRUXs3LkzTjjhhHrXr169OmF8xhlnRHp6619kX1FREYMHD479+/fXzk2YMCHGjRsXERE7duyIGTNmxOzZs2PTpk119mdkZMSSJUtavU9aj5ABAAAAAAAA0CZdfPHFce+990avXr1S1kNeXl6MGjUqioqKoqioKKqrq5v0Y395eXmj1h8YMjhcr0pYv359QsAgImLgwIERETFz5sx46KGHYvfu3Qfdn5ub6xaDNk7IAAAAAAAAAGhTcnNz45Zbbonhw4enupW45JJL4pJLLml2nQNvROjQocNBbzGIqBsyGDBgQLN7SMaKFSvqzPXv3z9uu+22eOmllw65/3D1SesRMgAAAAAAAADahIEDB8bo0aPjyiuvPCyvBjhc9u/fH6+//nrC3Omnn37Q9ZWVlXVCCZ/fZLBq1ap4+eWXY/HixfHJJ59ESUlJdO7cObp37x5nnXVWDB8+PC6++OLIyMhoUq8rV65MGPfs2TMmT54c8+bNq53r1KlTDBs2LAYPHhzdu3ePsrKy2Lx5c7z++uuRl5fXpHM5cggZAAAAAAAAAEe8cePGRdeuXVPdRqt48cUXY8eOHQlzl1566UHXH/jKgvbt28eePXvie9/7XixdurTO+h07dsSOHTvigw8+iP/zf/5PnHzyyXHLLbfE3/zN3zS611WrViWMi4qKagMGGRkZMWrUqBg7dmx06dKlzt7x48dHdXV1o8/kyCJkAAAAAAAAABzxjtaAwfbt2+Oxxx5LmEtPT48rrrjioHsOfFVCdXV1jB49OukzP/nkk7jpppvi7bffjp/97GfRvn1yPxtXVlbG2rVr65wdEXH88cfHY489Fueff36DNY6mGyiOVUIGAAAAAAAAAClQXV0d//N//s86txhceeWV0bdv34Puqy9k8EXHH3985OTkRPfu3aOkpCQ++uij2L59e506M2fOjKKiovj1r3+d1I//69evj3379tWZz8zMjOnTp8dZZ511yBq0fUIGAAAAAAAAACnw0EMPxYIFCxLmunbtGv/jf/yPBvcdGDL43KBBg+Lv//7vY/jw4dGuXbva+Zqamli6dGlMmTIl3nrrrYQ9CxYsiMceeyxuvvnmQ/Z74KsSPnffffcJGBxD3EUBAAAAAAAAcJj9+te/jmeeeSZhLi0tLf7xH/8xevTo0eDeNWvW1JkbN25cPP/883HZZZclBAw+rzt48OB4+umn47bbbou0tLSE59OmTTtocOGLVq5cWWfu/PPPj6uvvvqQezl6CBkAAAAAAAAAHEbTpk2Lxx57rM78+PHj47LLLmtwb0lJSfTv3z969+5dGyb4yU9+EhMmTEjqlQc/+clP4vrrr0+Yq6mpiV/96leH3FtfyODWW2895D6OLl6XAAAAAAAAAHAY1NTUxIMPPljnBoOIiB/84Acxbty4Q9Y47rjjYsaMGRERUVFREZ999lnk5OQ0qo8JEybEyy+/HBs3bqydW7BgQRQXF0d2dna9e6qqqurcoJCXlxdnnnlmo86m7XOTAQAAAAAAAEArq6ioiDvuuKPegME111wTd911V6NrZmRkxFe+8pWkbjD4onbt2sWoUaMS5mpqamLhwoUH3VNQUBBlZWUJc9/85jcbdS5HByEDAAAAAAAAgFa0c+fO+PGPfxxz5syp8+zHP/5x3HPPPZGWlnZYexo2bFidueXLlx90fX2vShg6dGiL9kTb4HUJAAAAAAAAAK1kw4YNcf3118eGDRvqPLv11ltjzJgxh7+piOjXr19kZGRERUVF7VxxcfFB1x8YMsjKyooBAwa0Wn8cudxkAAAAAAAAANAK3n333fjud79bJ2CQkZERv/zlL1MWMPjc8ccfnzDeuXPnQdceGDIYMGBAo1/TwNHBTQYAAAAAAAAALWzOnDkxadKkhJsCIiKOO+64ePzxx4+IVw1UVVUljDt27Fjvuurq6li9enXCXF5eXov18cYbb8T8+fNj8eLFsW3btigtLY1u3brF6aefHsOHD4/8/PyD9nYwy5Yti5kzZ8Z7770XW7dujaysrDjppJPi8ssvj/z8/MjOzo5PP/00RowYUbtn7dq1LfadjmZCBgAAAAAAAAAt6JlnnokHH3wwampqEub79OkTTz75ZPTr16/FzqqoqIiMjIxG76upqYmSkpKEuRNOOKHetR999FGUlpYmzLVEyGDdunVx1113xdKlS+s827JlS2zZsiXeeuutePLJJ2Py5MlxwQUXHLJmVVVVTJ48OX73u98l/P9fXl4e27dvj/fffz+effbZeOSRRyInJ6fZ3+FY5P4KAAAAAAAAgBYybdq0+OUvf1knYHDOOefEv/zLvzQ7YHDHHXdEfn5+XHrppXH22WfHNddc06Q669atq3OTQd++ff8fe3ceVnWZ/3/8xb66IiYa5oomtLhQWuKeVmpa1mR9xzHHBkszUxt/zmjmiBNTWZaGaeiME204uZGOk2tO7ik2uIcSLqQgCCKLcIDz+6PxjB/OAQ6bR/L5uC6vOfd97uV9NKlrPq9z3zbHlr4qQZJCQkKqtO81+/fv17PPPmsIGPj4+Oiee+7R/fffr1atWln6U1NTNW7cOG3ZsqXCdWfOnKmYmBjD73/r1q113333WX7vL126pPDwcB0/frxan+FWxUkGAAAAAAAAAAAAAFADYmJi9O6771r1DxgwQO+88448PT2rvceFCxd0+PBhS/v48ePKy8uTt7d3pdbZs2ePVV+3bt1sji0dMvDx8SkzkGCP1NRUTZgwwXKSQqtWrTRt2jT16dNHLi4ulnFJSUmKiIjQrl27ZDKZNH36dMXFxSkgIMDmumvXrtWqVass7c6dO2vu3Llq166dpS85OVmzZs3S3r17NXPmzCp/hlsZJxkAAAAAAAAAAAAAQDVt27ZNb7zxhlX/r371Ky1cuLBGAgaS9TUFJpNJmzZtqtQaZrNZn376qaHP39+/zCsQjh49alWDk5NTpfa83uzZs5WVlWVZa+XKlerfv78hYCBJbdq0UXR0tMLCwiRJ2dnZioqKsrlmYWGh3nrrLUv7rrvu0vLlyw0BA+nnQMPSpUsVGhqqzMzMKn+GWxkhAwAAAAAAAAAAAACohp9++km///3vVVJSYuh/5plnFBERIWfnmnss++ijj1r1RUdHW119UJ6YmBglJycb+p599lm5ulofhG82m22GDKrq1KlT2rZtmyTJ1dVV8+bNk6+vb5njXV1dFRERITc3N0lSXFyccnJyrMZt2rRJ6enpkiQnJyfNnTu3zGCHu7u7YU1UDiEDAAAAAAAAAAAAAKiGWbNm6cqVK4a+Pn36aNasWTW+V3BwsNVD/sTERM2fP9+u+Xv27NHbb79t6GvcuLGeeeYZm+OTk5OtHupXJ2QQFxcns9ksSQoLC1ObNm0qnBMQEGC5yqGgoEDx8fFWY64/zSE0NFQdO3Ysd83WrVurZ8+elSkd/0XIAAAAAAAAAAAAAAD+a+HCherQoYPh18KFC8sc/+9//1vffvutoc/f319vvvlmjZ5gcL0ZM2ZYXVcQHR2tyMhIFRYW2pxjNpv1j3/8Q7/73e+sxsyaNUuNGjWyOa/0KQaSFBISUsXKpQMHDlhed+/e3e55QUFB5daUkJBgeX3teoWK2DsORtbnXQAAAAAAAAAAAAAA7BIdHW3Vd/HiRd1///3VXnvLli26/fbbrfq7du2q8PBwLVmyxNC/fPlyff3113ryySfVpUsXNWzYUJcvX9aRI0f01Vdf6fjx41ZrjRw5Uo888kiZNRw+fNjQ9vHxUatWrar2gfTzqQvXrF692iqgUZYzZ85YXl+6dMnwXlFRkVJSUizt9u3b27Xm9cEF2I+QAQAAAAAAAAAAAABUQVpamvbt2+eQvadMmaKsrCzFxsYa+s+fP1/uyQvXe+KJJyq80uHIkSOGdnBwsNUpCvYqKSlRdna2pW0r9GCP0ldTXL+mJDVs2NCudewdByOuSwAAAAAAAAAAAACAKvjuu+8cuv+cOXM0Z84ceXp6Vmqel5eXZsyYocjISLm4uJQ79tixY4Z2da5KuHr1qkpKSqo8/xqz2Wxom0wmQ9vNzc2uddzd3atdy62IkwwAAAAAAAAAAAAAoAouXLjg6BL09NNPq3///vr444+1evVqpaWllTnWz89Pw4YN05gxY9S0adMK1z5z5ozVKQHBwcFVrtXb21tubm6WUMDSpUsVFhZW5fWu8fHxMbRzc3PtmmfvOBgRMgAAAAAAAAAAAECty7uUr0+f/tzRZdzy8i7lO7qEWhUTE1PtNSZOnKiJEyfaNXbs2LEaO3ZstfesriZNmmjKlCmaMmWKkpKSdOzYMWVmZio7O1seHh7y9/dXUFCQOnToUKmrDlq2bKkTJ07UaK2NGjWyBCFOnz5dIyEDX19feXp66urVq5Kkc+fO6f77769w3tmzZ6u9962IkAEAAAAAAAAAAABqnbnErNz0PEeXAfzitWnTRm3atHF0GWW69957tXHjRknS7t279etf/7pG1r3zzjt18OBBSVJCQoJGjBhR4ZyEhIQa2ftWQ8gAAAAAAAAAAAAAtaZZs2aOLgE28OcCRwkLC7OEDLZv367z588rICCg2uuGhoZaQgabN2/WjBkz5O7uXub44uJibdiwodr73ooIGQAAAAAAAAAAAKDW7N+/39ElALiJDB06VO+9954yMjJkMpn0+uuva/HixXJ2dq7WusOHD9dHH30kSUpPT1dMTEy5V1msWLFCKSkp1drzVlW9PykAAAAAAAAAAAAAAOzk5eWlyZMnW9rbt2/XpEmTlJ2dXe68/Px8rVmzRqNHj7b5ftu2bfXQQw9Z2vPnz9fWrVttjt21a5ciIyOrUD0kTjIAAAAAAAAAAAAAANxATz31lBISErRixQpJ0saNG7Vr1y4NHjxYoaGh8vf3l7Ozs7Kzs5WUlKSEhATt3LlTeXl5atKkSZnrzpw5U/v27dPly5dlMpk0fvx4Pfzwwxo4cKD8/f2VkZGhLVu2aN26dSopKdHgwYO1fv36G/WxfzEIGQAAAAAAAAAAAAAAbqg5c+bIz89PixcvltlsVk5OjmJjYxUbG1vlNZs1a6bo6GiNGTNGubm5MpvN2rBhgzZs2GA19sEHH9SkSZMIGVQB1yUAAAAAAAAAAAAAAG4oJycnvfLKK1q5cqUGDBggNze3cse3bdtW4eHhiomJKXfcPffco7Vr16pnz5423/f19dULL7yg6Ohoubi4VLn+WxknGQAAAAAAAAAAAAAAHCI4OFhRUVHKy8tTfHy8UlJSlJWVJScnJ9WrV0+BgYEKCgpS06ZN7V4zMDBQy5Yt09mzZ7V//35dvHhRPj4+at68ubp37y4vL69a/ES/fIQMAAAAAAAAAAAAAAAO5e3tXebpA1UVGBiowMDAGl0TXJcAAAAAAAAAAAAAAADsRMgAAAAAAAAAAAAAAADYhZABAAAAAAAAAAAAAACwCyEDAAAAAAAAAAAAAABgF0IGAAAAAAAAAAAAAADALq6OLgAAAAAAAAAAAAAAgBvt9ttv14kTJxxdRp3DSQYAAAAAAAAAAAAAAMAuhAwAAAAAAAAAAAAAAIBdCBkAAAAAAAAAAAAAAAC7EDIAAAAAAAAAAAAAAAB2IWQAAAAAAAAAAAAAAADsQsgAAAAAAAAAAAAAAADYhZABAAAAAAAAAAAAAACwCyEDAAAAAAAAAAAAAABgF0IGAAAAAAAAAAAAAADALoQMAAAAAAAAAAAAAACAXQgZAAAAAAAAAAAAAAAAuxAyAAAAAAAAAAAAAAAAdiFkAAAAAAAAAAAAAAAA7ELIAAAAAAAAAAAAAAAA2IWQAQAAAAAAAAAAAAAAsAshAwAAAAAAAAAAAAAAYBdCBgAAAAAAAAAAAAAAwC6EDAAAAAAAAAAAAAAAgF0IGQAAAAAAAAAAAAAAALsQMgAAAAAAAAAAAAAAAHYhZAAAAAAAAAAAAAAAAOxCyAAAAAAAAAAAAAAAANiFkAEAAAAAAAAAAAAAALALIQMAAAAAAAAAAAAAAGAXQgYAAAAAAAAAAAAAAMAuhAwAAAAAAAAAAAAAAIBdCBkAAAAAAAAAAAAAAAC7EDIAAAAAAAAAAAAAAAB2IWQAAAAAAAAAAAAAAADs4uroAgAAAAAAAAAAAPDL1a1bN124cMHRZaCUZs2aaf/+/Y4uo1YsXrxY8+fPlyQ9/vjj+stf/nJD91+wYIFOnjxZ7XXeeOMN+fr61kBFQM0iZAAAAAAAAAAAAIBac+HCBaWkpDi6DNwikpKStGTJEofWEBsbq/T09GqvM3v27OoXA9QCQgYAAAAAAAAAAACofU6SvN0cXQXyTJLZ0UXUjpycHE2aNEl5eXkOqyE1NbVGAgbAzYyQAQAAAAAAAAAAAGqft5s0qoujq0BMvJRrcnQVNa6goEAvvfSSfvjhB4fWcfz4cYfuD9wIhAwAAAAAAAAAAAAA1Fm5ubkaP3689uzZ4+hSdOzYMUP7gQce0N/+9jcHVQPUDmdHFwAAAAAAAAAAAAAAVZGYmKgnn3zypggYSNLRo0cN7TvvvNNBlQC1h5ABAAAAAAAAAAAAgDpnzZo1euqpp5SUlOToUixKX5fQqVMnB1UC1B6uSwAAAAAAAAAAAABQZyQlJWnevHnasmWLo0sxyMnJ0ZkzZwx9nGSAXyJCBgAAAAAAAAAAAABuehkZGfrggw+0YsUKFRUVWb0/atQoHT16VAcOHHBAdT+fYmA2my1tb29vtW7d2iG1lOXkyZM6duyY0tLSVFhYKB8fHzVv3ly9evWSu7u7o8tDHUHIAAAAAAAAAAAAAMBNb/Hixfrss8+s+n18fDRjxgyNGDFCo0aNckBlPzt27Jih3aFDBzk71/7t9SaTSV26dFFhYaGl7+WXX9aECRMkSZmZmYqJidGqVat0/vx5q/lubm6Kj4+v9Trxy0HIAAAAAAAAAAAAAECd1Lt3b/3pT39SQECAo0uxChncqKsSTp48aQgYSFJISIgkKTY2Vm+//bauXLlS5vygoCBOMUClEDIAAAAAAAAAAAAAUKcEBQVpypQp6tu3r6NLsSgdMujUqdMN2ffw4cNWfR07dtS0adO0du3aCuffqDrxy0HIAAAAAAAAAAAAAECdEBISotGjR2vIkCE35CoCexUVFenkyZOGvmsnGRw9elTr16/XgQMHdObMGWVnZ8vX11f+/v66++671bdvX/Xu3Vtubm5V2vvIkSOGdrNmzRQZGakNGzZY+ry9vdWzZ0916dJF/v7+ys/P14ULF/TNN98oODi4Svvi1kXIAAAAAAAAAAAAAMBNb8KECWrYsKGjy7Cp9JUFrq6uysnJ0ciRI3Xw4EGr8ZmZmcrMzNQPP/ygL7/8Ui1bttSUKVP0yCOPVHrvo0ePGtppaWmWgIGbm5tGjRql8ePHq169elZzJ06cqJKSkkrviVsbIQMAAAAAAAAAAAAAN72bNWAgWV+VUFJSotGjR9s9/wLw2WkAACAASURBVMyZM3rllVe0e/duzZo1S66u9j3GLSoq0okTJ6z2lqQGDRro/fffV48ePcpd42Y6EQJ1AyEDAAAAAAAAAAAAAKgGWyGD6zVo0ECBgYHy9/dXdna2fvzxR126dMlqndjYWKWlpWnRokV2Pfw/efKkrl69atXv6emppUuX6u67767kJwEqRsgAAAAAAAAAAAAAAKqhdMjgms6dO+v5559X37595eLiYuk3m806ePCgoqKitGPHDsOcbdu26f3339fkyZMr3Lf0VQnXzJkzh4ABag1nXwAAAAAAAAAAAABANRw/ftyqb8KECfrss880YMAAQ8BAkpycnNSlSxctW7ZM06ZNk5OTk+H9JUuWlBlcuN6RI0es+nr06KFhw4ZV8hMA9iNkAAAAAAAAAAAAAABVlJ2drY4dO6p58+aWMMHYsWP18ssv23XlwdixYzVu3DhDn9ls1oIFCyqcaytkMHXqVDsrB6qG6xIAAAAAAAAAAAAAoIrq16+vmJgYSZLJZNJPP/2kwMDASq3x8ssva/369Tp79qylb9u2bcrIyJCfn5/NOcXFxVYnKAQHB+uuu+6q5CcAKoeTDAAAAAAAAAAAAACgBri5uemOO+6w6wSD67m4uGjUqFGGPrPZrF27dpU5JykpSfn5+Ya+Rx99tFL7AlVByAAAAAAAAAAAAAAAHKxnz55WfQkJCWWOt3VVQvfu3Wu0JsAWQgYAAAAAAAAAAAAA4GBt27aVm5uboS8jI6PM8aVDBj4+PurUqVOt1AZcz9XRBQAAAAAAAABwjLS0NElSQU66tkUNdHA1Na8gJ93RJQAAAFRKgwYNlJ7+v/+GycrKKnNs6ZBBp06dKn1NA1AVhAwAAAAAAACAW1RxcfHPL8wlKriS5thiAAAA8L//PvsvLy8vm+NKSkp07NgxQ19wcHCN1rJ9+3Zt3rxZBw4cUHp6uvLy8tS4cWO1b99effv21YgRI8qsz5bvv/9esbGx2rdvny5evCgfHx+1aNFCAwcO1IgRI+Tn56dz586pf//+ljknTpyo0c+EmkHIAAAAAAAAALhFubi4qKSk5OeGk2NrqRXm//6v0y/xwwEAgJuVyWSyuvbAHmazWdnZ2Ya+Ro0a2Rz7448/Ki8vz9BXUyGDxMREvfbaazp48KDVe6mpqUpNTdWOHTv00UcfKTIyUg8++GC56xUXFysyMlKffPKJzGazpb+goECXLl3SoUOH9Le//U3vvvuuAgMDa+QzoHYRMgAAAAAAAABuUU2bNlVKSork4yaN6uLocmrekr0/Bw28+L9BAQBA7Zk+fboSExOVmZmpjIwMtW/fXl9++WWl10lMTLQ6yaB169Y2x5a+KkGSQkJCKr1nafv379eLL75oCDv4+PioXbt28vT0VGpqqpKTkyX9HDgYN26c3n//fcPpA6XNnDlTq1atMvS1bt1a/v7+ysjI0KlTp3Tp0iWFh4dr/vz51f4MqH381zUAAAAAAAAAAAAAVNGFCxd0+PBhS/v48ePKy8uTt7d3pdbZs2ePVV+3bt1sji0dMvDx8SkzkGCv1NRUTZgwwRIwaNWqlaZNm6Y+ffrIxcXFMi4pKUkRERHatWuXTCaTpk+frri4OAUEBFituXbtWkPAoHPnzpo7d67atWtn6UtOTtasWbO0d+9ezZw5s1qfATeGs6MLAAAAAAAAAAAAAIC6qvQ1BSaTSZs2barUGmazWZ9++qmhz9/fv8wrEI4ePWpVg1M1r4iaPXu2srKyLOutXLlS/fv3NwQMJKlNmzaKjo5WWFiYJCk7O1tRUVFW6xUWFuqtt96ytO+66y4tX77cEDCQfg4zLF26VKGhocrMzKzWZ8CNQcgAAAAAAAAAAAAAAKro0UcfteqLjo62uvqgPDExMZZrCK559tln5epqfTC92Wy2GTKojlOnTmnbtm2SJFdXV82bN0++vr5ljnd1dVVERITc3NwkSXFxccrJyTGM2bRpk9LT0yVJTk5Omjt3rjw9PW2u5+7ublgPNzdCBgAAAAAAAAAAAABQRcHBwVYP+RMTEzV//ny75u/Zs0dvv/22oa9x48Z65plnbI5PTk62eqBf3ZBBXFyczGazJCksLExt2rSpcE5AQIDlOoeCggLFx8cb3r/+NIfQ0FB17Nix3PVat26tnj17VrZ0OAAhAwAAAAAAAAAAAAD4r4ULF6pDhw6GXwsXLix3zowZM6yuK4iOjlZkZKQKCwttzjGbzfrHP/6h3/3ud1ZjZs2apUaNGtmcV/oUA0kKCQkpt76KHDhwwPK6e/fuds8LCgoqs66EhATL62tXK1TE3nFwLOvzNQAAAAAAAAAAAAAAduvatavCw8O1ZMkSQ//y5cv19ddf68knn1SXLl3UsGFDXb58WUeOHNFXX32l48ePW601cuRIPfLII2XudfjwYUPbx8dHrVq1qlb9iYmJlterV6/Wt99+a9e8M2fOWF5funTJ8rqoqEgpKSmWdvv27e1a7/rQAm5ehAwAAAAAAAAAAAAAoJqmTJmirKwsxcbGGvrPnz9f4UkI1zzxxBOaNWtWuWOOHDliaAcHB1udolAZJSUlys7OtrRtBR/sceXKFcvr69eTpIYNG9q1hr3j4FhclwAAAAAAAAAAAAAANWDOnDmaM2eOPD09KzXPy8tLM2bMUGRkpFxcXMode+zYMUO7ulclXL16VSUlJdVaQ/r5+odrTCaT4T03Nze71nB3d692Hah9nGQAAAAAAAAAAACA2pdnkmLiHV0F8kwVj0G1PP300+rfv78+/vhjrV69WmlpaWWO9fPz07BhwzRmzBg1bdq0wrXPnDljdUpAcHBwter19vaWm5ubJRiwdOlShYWFVWtNHx8fQzs3N9euefaOg2MRMgAAAAAAAAAAAEDtM0vK5QE3aldMTEy115g4caImTpxYrTWaNGmiKVOmaMqUKUpKStKxY8eUmZmp7OxseXh4yN/fX0FBQerQoUOlrjpo2bKlTpw4Ua3abGnUqJElDHH69Olqhwx8fX3l6empq1evSpLOnTun+++/v8J5Z8+erda+uDEIGQAAAAAAAAAAAKDWNGvWzNElwAb+XG6cNm3aqE2bNo4uo1z33nuvNm7cKEnavXu3fv3rX1d7zTvvvFMHDx6UJCUkJGjEiBEVzklISKj2vqh9hAwAAAAAAAAAAABQa/bv3+/oEgBUICwszBIy2L59u86fP6+AgIBqrRkaGmoJGWzevFkzZsyQu7t7meOLi4u1YcOGau2JG8PZ0QUAAAAAAAAAAAAAABxn6NCh8vPzkySZTCa9/vrrKikpqdaaw4cPt7xOT0+v8CqLFStWKCUlpVp74sYgZAAAAAAAAAAAAAAAtzAvLy9NnjzZ0t6+fbsmTZqk7Ozscufl5+drzZo1Gj16tNV7bdu21UMPPWRpz58/X1u3brW5zq5duxQZGVnF6nGjcV0CAAAAAAAAAAAAANzinnrqKSUkJGjFihWSpI0bN2rXrl0aPHiwQkND5e/vL2dnZ2VnZyspKUkJCQnauXOn8vLy1KRJE5trzpw5U/v27dPly5dlMpk0fvx4Pfzwwxo4cKD8/f2VkZGhLVu2aN26dSopKdHgwYO1fv36G/mxUQWEDAAAAAAAAAAAAAAAmjNnjvz8/LR48WKZzWbl5OQoNjZWsbGxVVqvWbNmio6O1pgxY5Sbmyuz2awNGzZow4YNVmMffPBBTZo0iZBBHcB1CQAAAAAAAAAAAAAAOTk56ZVXXtHKlSs1YMAAubm5lTu+bdu2Cg8PV0xMTJlj7rnnHq1du1Y9e/a0+b6vr69eeOEFRUdHy8XFpVr148bgJAMAAAAAAAAAAAAAgEVwcLCioqKUl5en+Ph4paSkKCsrS05OTqpXr54CAwMVFBSkpk2b2rVeYGCgli1bprNnz2r//v26ePGifHx81Lx5c3Xv3l1eXl61/IlQkwgZAAAAAAAAAAAAAACseHt7l3kCQVUEBgYqMDCwxtaDY3BdAgAAAAAAAAAAAAAAsAshAwAAAAAAAAAAAAAAYBdCBgAAAAAAAAAAAAAAwC6EDAAAAAAAAAAAAAAAgF0IGQAAAAAAAAAAAAAAALu4OroAAAAAAAAAAAAAAABuv/12nThxwtFloAKcZAAAAAAAAAAAAAAAAOxCyAAAAAAAAAAAAAAAANiFkAEAAAAAAAAAAAAAALALIQMAAAAAAAAAAAAAAGAXQgYAAAAAAAAAAAAAAMAuhAwAAAAAAAAAAAAAAIBdCBkAAAAAAAAAAAAAAAC7EDIAAAAAAAAAAAAAAAB2IWQAAAAAAAAAAAAAAADsQsgAAAAAAAAAAAAAAADYhZABAAAAAAAAAAAAAACwCyEDAAAAAAAAAAAAAABgF0IGAAAAAAAAAAAAAADALoQMAAAAAAAAAAAAAACAXQgZAAAAAAAAAAAAAAAAuxAyAAAAAAAAAAAAAAAAdiFkAAAAAAAAAAAAAAAA7ELIAAAAAAAAAAAAAAAA2IWQAQAAAAAAAAAAAAAAsAshAwAAAAAAAAAAAAAAYBdCBgAAAAAAAAAAAAAAwC6EDAAAAAAAAAAAAAAAgF0IGQAAAAAAAAAAAAAAALsQMgAAAAAAAAAAAAAAAHYhZAAAAAAAAAAAAAAAAOxCyAAAAAAAAAAAAAAAANiFkAEAAAAAAAAAAAAAALCLq6MLQPUVFxdr69at2rFjh77//nulp6fr8uXL8vLyUsOGDdW+fXvdd999Gjx4sPz9/Wtkz4SEBK1bt07x8fFKSUnRlStX5ObmJn9/f3Xs2FF9+/bVo48+Kg8PjxrZDwAAAAAAAAAAAADgeIQM6rh//vOfevfdd3X27Fmr90wmk7Kzs3XmzBlt2bJF77zzjp588klNnTpVvr6+Vdrv9OnTeu2117R3716b+50+fVqnT5/W119/rbffflu///3v9fjjj1dpLwAAAAAAAAAAAACoadOnT9fq1aslSS+99JImTpzo4IrqFq5LqKNKSko0e/ZsTZ482WbAwJbCwkJ99tlnGjFihE6dOlXpPXfv3q3hw4fbDBjYkpGRoenTp2vGjBkqKSmp9H4AAAAAAAAAAAAAgJsLJxnUUW+88YY+//xzq35XV1d16NBBTZs21dWrV/XDDz8oIyPDMCY5OVljxozRF198oebNm9u13/fff69x48apoKDA0O/i4mLZLzMzU4mJicrLyzOM+fLLL+Xh4aFZs2ZV8lMCAAAAAAAAAAAAAG4mhAzqoC1btigmJsbQ5+LiorFjx+q3v/2tGjVqZOk3m83697//rTfeeEPJycmW/tTUVE2dOtVmUKG07OxsvfLKK1YBg1/96ld66aWXdNttt1n6cnJy9MUXX+j9999XYWGhpf/TTz/VAw88oAEDBlT24wIAAAAAAAAAAAAAbhJcl1DHmM1mvf3224Y+V1dXffDBB5o6daohYCBJTk5O6t27t1auXKmQkBDDe/Hx8dqwYUOFey5atEjnz5839M2YMUMRERGGgIEk+fr66vnnn9enn34qb29vw3tvv/22iouLK9wPAAAAAAAAAAAAAHBzImRQxxw6dEg//vijoe/5559Xv379yp3n6+urBQsWyMPDw9C/du3acuelp6frk08+MfQNGzZMv/nNb8qdd/fdd+udd94x9CUnJ2v16tXlzgMAAAAAAAAAAABw4z399NPq0KGDOnTooL/85S+Vmjto0CDL3CVLllQ4fvv27Xrttdf06KOP6r777lNISIh69eqlsWPH6pNPPlF+fn6Fa/Tr18+y5969eyX979T15557Tv369VNISIg6dOigzZs3S5Jl/PXPLD/44ANLf+lfsI2QQR2zZ88eQ9vJyUn/93//Z9fcFi1aWF1XUHq90r788kuZTCZL29XVVZMnT7Zrv379+qlv376Gvs8++8yuuQAAAAAAAAAAAABunMcee8zyev369SopKbFrXkJCguXadicnJw0ZMqTMsYmJiRo5cqTCw8O1YsUKnTp1SpcvX5bJZFJqaqp27NihiIgIDRo0SDt37qxU/QkJCRo+fLhef/117d69WykpKYbnnKg5ro4uAJVz4cIFQ7tx48Zq2rSp3fNDQkK0fv16Szs/P1+XL19WgwYNbI6/fqwkhYWFKSAgwO79nnnmGW3bts3SPnLkiM6dO6fbb7/d7jUAAAAAAAAAAAAAey1evFjz58+XJD3++OOV/lZ+TTp16pTWrFmjAwcO6PTp07p8+bJcXFzk5+enoKAg9erVS0OHDlW9evUcVuM1jzzyiCIjI2UymZSWlqa9e/eqR48eFc776quvLK+7du2qFi1a2By3f/9+vfjii8rOzrb0+fj4qF27dvL09FRqaqolrJCamqpx48bp/fffV//+/Sus4cyZM3rzzTd15coVSVJgYKACAgKUm5urpKQky7iePXtKkn744QelpaVJklq2bKmWLVtWuAf+h5BBHVP6aJDi4uJKzXd1tf4jLywstDk2LS1NP/zwg6GvomsZSuvRo4e8vLwMdW/cuFG//e1vK7UOAAAAAAAAAACom7p162b1JUo4XrNmzbR//35Hl1HjkpKS7Dquv7alp6drzpw5+vrrr63eM5lMSklJUUpKirZt26Z58+ZpwoQJGjNmjJydHXcQfePGjdWzZ0/LF4jj4uIqDBkUFxdrw4YNlvb1pyFcLzU1VRMmTLAEDFq1aqVp06apT58+cnFxsYxLSkpSRESEdu3aJZPJpOnTpysuLq7CL0FHRkYqNzdXPXr00IwZM9S+fXvLezk5OZbnocuWLZMkTZ8+3XJlwmOPPaaJEyeWuz6MCBnUMX5+foZ2VlaWfvrpJzVv3tyu+aVDA56enmrUqJHNsQcOHLDq69q1q52V/szd3V0hISH67rvvLH379u0jZAAAAAAAAAAAwC3iwoULSklJcXQZuAXk5ORo0qRJysvLc2gdx48f19ixY5Wenm7X+NzcXL311lvau3evFixYIE9Pz1qusGyPPfaYJWSwceNGzZ49Wx4eHmWO3717ty5evChJcnNz08MPP2xz3OzZs5WVlSVJCg4O1scffyxfX1+rcW3atFF0dLReeOEFffvtt8rOzlZUVJTmzp1bbt25ubnq1auXPvzwQ6svXdvaB9VDyKCOueuuu6z6PvvsM7366qsVzr106ZL+9a9/Gfq6detm83QDSTp58qSh7e7urtatW1ei2p8FBQUZQgaHDx+u9BoAAAAAAAAAAKCOc3KWh28TR1dxyyvISZfMJY4uo8YVFBTopZdesvrC7Y129uxZjR492vJA/XpBQUEKCAjQlStXdPLkScO1AZK0fft2vfLKK/rwww/l5OR0o0o26Nevn3x8fJSbm6ucnBxt3bpVjzzySJnjr78qoU+fPjavaD916pQluODq6qp58+aV++Df1dVVEREReuihh2QymRQXF6fp06eXO8fNzU1z584t87knaha/y3VM79691bBhQ8MPpuXLl+u+++5Tr169ypxXWFioV1991XIPyTW/+c1vypxz6tQpQ/uOO+6o0hEtpe8wuXjxovLy8uTt7V3ptQAAAAAAAAAAQN3k4dtEfSdsdHQZt7xtUQNVcCXN0WXUqNzcXI0fP1579uxxaB1FRUV6+eWXrQIGAwYM0LRp03THHXdY+goKChQXF6c333zT8Pxu27Zt+vvf/67nnnvuRpVt4OnpqYEDB1quEoiLiyszZHD16lVt2rTJ0h46dKjNcXFxcTKbzZKksLAwtWnTpsI6AgIC1K1bN+3evVsFBQWKj48v91lonz59dNttt1W4LmqG4y71QJV4enpq8uTJhj6TyaQXX3xRCxYs0OXLl63m7N+/XyNHjtTOnTsN/U888YR69+5d5l5pacZ/wVT1L6a/v79V3/nz56u0FgAAAAAAAAAAAHBNYmKinnzySYcHDCTp888/19GjRw19zz33nKKiogwBA0ny8PDQU089pVWrVlk9S/vwww+tvjh8Iz322GOW199++63NUxkkaevWrcrNzZUk1a9fX3379rU57vor2rt37253HUFBQZbXpX9fS6vsle+oHk4yqINGjhyppKQk/f3vf7f0FRUVKSoqSkuWLFHHjh3l7+8vk8mkxMREpaamWq3x1FNP6fXXXy93n9L3xDRu3LhK9dqal5mZWaW1AAAAAAAAAAAAAElas2aNZs+erfz8fEeXosLCQi1atMjQFxoaqunTp5c7r2XLllqyZImefvppmUwmSVJWVpb++te/atKkSbVWb3m6d++upk2bKi0tTSaTSf/61780cuRIq3FxcXGW14MGDZK7u7vN9RITEy2vV69erW+//dauOs6cOWN5fenSpXLHBgYG2rUmagYhgzrqj3/8ozp16qS33npLGRkZlv6ioiIdPny4zHldunTRSy+9pAcffLDCPUqfilDePSfl8fHxqXBtAAAAAAAAAAAAwB5JSUmaN2+etmzZ4uhSLL7++murB+FTp06Vk5NThXODg4M1cuRIxcTEWPpiY2M1ceLEKl1lXl3Ozs4aMmSI/vrXv0qSvvrqK6uQQVZWlnbs2GFpX3/6wfVKSkqUnZ1taR8/frxKNVV0soOt55GoPVyXUIcNHz5csbGxCgkJsWu8s7OzGjduLDc3N7vGFxYWGtqenp6VrlGSvLy8rPoKCgqqtBYAAAAAAAAAAABuTRkZGfrTn/6koUOH2gwYjBo1ymHH5q9fv97QDgoKUufOne2e/8wzzxjaGRkZ+u6772qktuudPHlSX331lZYtW6YPP/xQH3/8sTZv3mz1XHDo0KGW1wcOHFBKSorh/Q0bNlhOXggICFBoaKjN/a5evaqSkpJq1202m8t93xFhjFsZJxnUURcvXtR7772n1atXq7i42K45JSUl2rx5szZv3qyHH35Yc+fOVb169cocX/qHiatr1f5xsfWXuqioqEprAQAAAAAAAAAA4Na0ePFiffbZZ1b9Pj4+mjFjhkaMGKFRo0bd8LpMJpP27t1r6OvXr1+l1mjbtq3uuOMOnT592tK3ceNG3X///Xbt36VLF8OzvZdfflkTJkyQ9PM15jExMVq1apXOnz9vNd/NzU3x8fGGvk6dOql9+/ZKTEyU2WzWunXrNG7cOMv7X331leX1kCFDyjyxwdvbW25ubpZAwtKlSxUWFlbhZ8LNjUhHHfSf//xHjz/+uL788ktDwKBnz55699139c033+jQoUPau3evYmNj9cILL6h+/fqGNf71r3/p6aefNly1UFrp8EJVE0AuLi5WfTWRWAIAAAAAAAAAAMCtrXfv3lq/fr1GjBjhsBqOHTumvLw8Q1+XLl0qvU7pkw/27dtn17yTJ09afXn42knosbGxeuihhxQVFWUzYCD9fOqCu7u7Vf/1pxlcHypISUkxhBLKuirhmkaNGlleXx+iQN1FyKCOSU5OVnh4uC5evGjp8/b21sKFC7Vs2TINHjxYAQEBcnd3V8OGDXXvvfdq8uTJ2rRpk3r16mVY69SpU5owYUKZJyGUPrnA3hMTSrN1aoGtH1QAAAAAAAAAAACAPYKCgrR48WJ99NFHCggIcGgtJ0+etOrr2LFjpdcJCgqyWvfq1asVzjt8+LDN/adNm6ZZs2bpypUr5c7v1KmTzf6hQ4daTihITEzUsWPHJEnr1q2zXF/QsWNHq7pLu/feey2vd+/eXe7YG+X6kxcquooB1rguoY557bXXlJWVZWm7urrqww8/VPfu3cud17BhQy1ZskTjx4/Xtm3bLP0HDx7U559/rl//+tdWc9zd3S1Hl0gyvK4MQgYAAAAAAAAAAACoCSEhIRo9erSGDBlS5VO4a9qpU6cMbW9vb912222VXqdly5aGdklJic6dO6d27dqVO+/IkSOGdrNmzRQZGakNGzYYaurZs6e6dOkif39/5efn68KFC/rmm28UHBxsc93mzZurW7du+u677yRJcXFxuvPOOw2nGlR0ioEkhYWFaePGjZKk7du36/z58w4Phnh7e1te2xPkgBEhgzrku+++szoW5fnnn68wYHCNs7Oz5s2bp4EDBxquSVi2bJmeffZZqx/E9erVU25urqVd+pgXe+Xk5Fj1Xf8XFwAAAAAAAAAAAKjIhAkT1LBhQ0eXYSUtLc3Qbtq0aZXW8ff3t+pLSUmpMGRw9OhRq3quBQzc3Nw0atQojR8/XvXq1bOaO3HixHKvOR86dKglZLB+/XoNHTpUiYmJkn5+9jhkyJDyP9R/13jvvfeUkZEhk8mk119/XYsXL3ZoSKRJkyaW12fOnHFYHXXVzRHvgV3WrVtnaLu7u2vs2LGVWsPX11fPPfecoe+nn37SwYMHrcaW/iGdnZ1dqb2usXUEi5+fX5XWAgAAAAAAAAAAwK3pZgwYSFJ6erqhXdXnYLbmZWZmljunqKhIJ06cMPRdCw00aNBA0dHR+n//7//ZDBhcU97D/kceecRyQnlqaqpmz55tee++++6z68QGLy8vTZ482dLevn27Jk2aVOGzx/z8fK1Zs0ajR4+ucI/Kuv6KiJ07d9q88gJl4ySDOuT77783tLt27ar69etXep2HHnpI77zzjqEvISFBXbt2NfQ1bdpUx48ft7SvP/2gMkr/YJWM6SAAAAAAAAAAAACgrrp8+bKh7evrW6V1fHx8rPoqehB/8uRJm8f9e3p6aunSpbr77rurVMs19evXV+/evbVp0yZJ0n/+8x/Le/ZclXDNU089pYSEBK1YsUKStHHjRu3atUuDBw9WaGio/P395ezsrOzsbCUlJSkhIUE7d+5UXl5erTxX7NGjh/z8/JSRkaG8vDw99thjuvPOOy11XLNo0aIa3/uXgJBBHfLTTz8Z2q1bt67SOq1bt5abm5tMJpOl7/z581bjSt/7Unp/e6WkpBja3t7eaty4cZXWAgAAAAAAAAAAAG4mhYWFhranp2eV1rE1r6CgoNw5pa9KuGbOnDnVDhhc89hjj1lCBtd4eHho0KBBQIFc0AAAIABJREFUlVpnzpw58vPz0+LFi2U2m5WTk6PY2FjFxsbWSJ2V4e7urj//+c+aNGmSCgoKVFxcrMOHD9/wOuoqrkuoQ/Ly8gztqv6AkmR1AkJ+fr7VmNL3u5w/f95mEqoiycnJVus6OTlVeh0AAAAAAAAAAADgZlM6ZODqWrXvebu4uFj1FRUVlTvnyJEjVn09evTQsGHDqlSDLX369FGDBg0Mff369av0iQ1OTk565ZVXtHLlSg0YMEBubm7ljm/btq3Cw8MVExNT6Zrt0bdvX61du1ajR49WcHCw6tevb/PPANY4yaAOqV+/vi5dumRpp6WlVXmt0kerNGrUyGrMXXfdZWiXlJTo6NGj6tKlS6X2OnTokKF9/R0nAAAAAAAAQK3LM0kx8Y6uonbk/XxaaXX+v0IAAFA9xcXFhvb1x+1Xhq15JSUl5c6xFTKYOnVqlfYvi7u7u/bt21dj6wUHBysqKkp5eXmKj49XSkqKsrKy5OTkpHr16ikwMFBBQUFq2rRpuets3bq12rW0bt1af/zjH6u9zq2GkEEd0qRJE0PIoKzjTyqSlJRkuCpBkvz9/a3G3Xnnnapfv74hkLB79+5KhQzOnj2rc+fOGfoeeOCBSlYMAAAAAAAAVINZUq6pwmF1WemHGwAA4MYpfXJBVf+9bOvUAnd39zLHFxcX6/jx44a+4OBgqy8S36y8vb3Vs2dPR5eBKuC6hDqk9MP9pKSkKt0NUvrOFEm67777rPpcXFys/mL/85//rNRe69atM7Td3d3Vo0ePSq0BAAAAAAAAVMl1V3Y6OTv9In9dw9G+AAA4TukgQOkv+9qrsiGDpKQkqyvRH3300SrtDVQGJxnUIf369dMXX3xh6FuwYIE++ugju9e4fPmy/va3vxn6WrRooQ4dOtgcP3z4cEOw4OTJk9q0aZMeeuihCve6cuWK1R0pgwYNUv369e2uFwAAAAAAAKgyL1cp1yQnZyf9btNvHV1Nrfj06c+Vm55X4XHCAACg9tSrV8/QzsvLq9I6ubm5Vn3e3t5ljrd1VUL37t2rtDdQGZxkUIeEhYUpKCjI0Ld9+3YtX77crvkmk0lTpkxRZmamoX/cuHHl7tm6dWtD32uvvabTp0+Xu1dxcbFeffVVZWRkWPqcnJw0evRou2oFAAAAAAAAAAAA6oKGDRsa2tdfRV4Ztub5+fmVOb50yMDHx0edOnWq0t5AZRAyqEOcnZ01bdo0q/7IyEjNnj3b6jiU66WkpOi5557Tjh07DP1BQUEaMWJEuXtOnjzZ0JeZmakxY8YoISHB5pycnBxNnjxZ33zzjaF/8ODBdeYOGAAAAAAAAAAAAMAepU8Uuv5LuJWRnp5u1dekSZMyx5cOGXTq1EnOzjz+Re3juoQ6JiwsTC+99JI++OADQ//nn3+udevWadiwYeratatatGih4uJipaSkaMeOHVq/fr3V/S8NGzbUokWL5Opa/j8GgwYN0uDBg7V+/XpLX0pKip599lkNGjRIAwcOVPPmzZWdna34+HitWLFCaWlphjUCAgI0c+bMan56AAAAAAAAAAAA4ObSsmVLQzstLU1FRUUVPoMrLSUlxarv9ttvtzm2pKREx44dM/QFBwdXaj+gqggZ1EETJ07UlStX9Pe//93Qf+XKFX3yySf65JNPKlzD399fixYtUmBgoF17RkZG6vLly4aTEEwmk9atW6d169aVO/damKFRo0Z27QUAAAAAAAAAAADUFe3atTO0i4qKdPbsWasrySuSnJxsaPv5+alx48Y2x/7444/Ky8sz9BEywI3CeRl11B//+EfNmzdPDRo0qPTc+++/XytXrtTdd99t9xwPDw8tWrRITzzxhJycnOye165dO8XExHD/CwAAAAAAAAAAAH6RQkJCrPoOHz5c6XUOHTpkaJf3fK30VQll1QHUBkIGddjQoUO1detWTZ06tcIklIeHh8LCwrR8+XJ9/PHHuu222yq9n4eHhyIjI/XJJ58oLCxMbm5uZY5t0aKFpk2bptWrVysoKKjSewEAAAAAAAAAAAB1QePGja2eh+3evbtSa+Tn5+v777839D3wwANlji8dMvDx8an0yQlAVXFdQh3n6+ur8PBwhYeHKzU1VYcOHVJGRoaysrLk5uamxo0bq3nz5rr33nvl7u5eI3t269ZNS5cu1ZUrVxQfH6+0tDRdunRJ7u7uaty4sUJCQtS2bdsa2QsAAAAAAAAAAAC42fXu3Vs//PCDpb1lyxYVFBTIw8PDrvmbNm1SQUGB1ZplOXr0qKEdHBxcqdPIgeogZPALctttt1XphIKqqlevXrk/3AAAAAAAAAAAAIBbwfDhwxUdHW1pZ2Vl6fPPP9dzzz1X4dyioiJ99NFHhr4uXbqU+aVes9lsM2QA3CiEDAAAAAAAAAAAAACgGtq1a6cHHnhAu3btsvS9++67uueee9S5c+dy50ZERCgxMdHQN2bMmDLHJycnKycnx9BXGyGD7du3a/PmzTpw4IDS09OVl5enxo0bq3379urbt69GjBghLy8vu9f7/vvvFRsbq3379unixYvy8fFRixYtNHDgQI0YMUJ+fn46d+6c+vfvb5lz4sSJGv9cqD5nRxcAAAAAAAAAAAAAADeLhQsXqkOHDoZfCxcurHDe5MmT5ez8v8evBQUFeuGFF/Tvf//b5vjCwkJFREToiy++MPR37txZAwcOLHOf0qcYSFJISEiF9dkrMTFRI0eOVHh4uFasWKFTp07p8uXLMplMSk1N1Y4dOxQREaFBgwZp586dFa5XXFysuXPnauTIkVq1apXOnTungoICXbp0SYcOHdI777yjIUOGaPfu3TX2GVC7OMkAAAAAAAAAAAAAAKrp7rvv1vPPP2+4+iArK0vh4eHq06ePhgwZopYtWyovL09HjhxRbGysTp8+bVjD19dXb775Zrn7HD582ND28fFRq1atauQz7N+/Xy+++KKys7MN67dr106enp5KTU1VcnKyJCk1NVXjxo3T+++/bzh9oLSZM2dq1apVhr7WrVvL399fGRkZOnXqlC5duqTw8HDNnz+/Rj4HahchAwAAAAAAAAAAAACoAZMnT1Z6errhobrZbNa2bdu0bdu2cud6eHjovffe0x133FHuuCNHjhjawcHBcnJyqnrR/5WamqoJEyZYAgatWrXStGnT1KdPH7m4uFjGJSUlKSIiQrt27ZLJZNL06dMVFxengIAAqzXXrl1r+L3o3Lmz5s6dq3bt2ln6kpOTNWvWLO3du1czZ86s9udA7btprksYPXq01qxZo/z8fEeXAgAAAAAAAAAAAACV5uzsrD//+c/63e9+J1dX+7/v3axZMy1btkxhYWEVjj127JihXVNXJcyePVtZWVmSfg4urFy5Uv379zcEDCSpTZs2io6OttSanZ2tqKgoq/UKCwv11ltvWdp33XWXli9fbggYSD+HGZYuXarQ0FBlZmbWyGdB7bppQgZ79+7VH/7wBz344IP6wx/+oH379jm6JAAAAAAAAAAAAACoFGdnZ7366qtatWqVBg0aJC8vrzLHNmnSROPHj9e6desUGhpa4dpnzpwxXGUg/RwIqK5Tp05ZTlpwdXXVvHnz5OvrW+Z4V1dXRUREyM3NTZIUFxennJwcw5hNmzYpPT1dkuTk5KS5c+fK09PT5nru7u6G9XBzu+muS8jLy9OaNWu0Zs0aNW/eXI8//riGDRumwMBAR5cGAAAAAAAAAACAKirISde2qIGOLuOWV5CT7ugSalVMTEy115g4caImTpxY7XU6dOigBQsW6OrVqzpw4IAuXLigjIwMubi4qFGjRurUqZOCgoLk7Gz/98JbtmypEydOVLu20uLi4mQ2myVJYWFhatOmTYVzAgIC1K1bN+3evVsFBQWKj49Xr169LO9v2rTJ8jo0NFQdO3Ysd73WrVurZ8+eFV4rAce76UIGTk5Oln+AU1JSFBUVpaioKHXt2lVPPPGEBg0aJB8fHwdXCQAAAAAAAAAAgEoxl6jgSpqjqwBuOE9PTz344IOOLqNcBw4csLzu3r273fOCgoK0e/duSdLRo0cNIYOEhATLa3uugbg2jpDBze+mCRkMHTpUmzdvVn5+vqSfwwaSLIGD/8/enYdbWdZ7A/+uzSCbGREQRH0TRUVRz3GeyiG1o1cJZcfI47HM7FjkkEOdjllm56XU1KzQU1q+Tjl0whTEgez1HOcBFRXHYyCDiaDM897P+wcvKxYgbmDDWmw+n+vaV8997+f53b8Hlf5Y33Xfzz77bJ599tlccsklOfroozNo0KAceOCBVesXAAAAAACAj7b11ltXuwVWwz8XVvTGG2+Ur0eMGJH//u//btJzb7/9dvn6/fffL18vXbo0U6ZMKY932mmnJtXr379/k+6jumomZHDZZZdlwYIFuf/++3PPPffk8ccfT2NjYzlskCwLHCxYsCB333137r777vTu3TvHH398Bg0alO23376K3QMAAAAAALA6zzzzTLVbANagsbExs2fPLo9fffXVdaozZ86c8vWK9ZKka9euTarR1PuorqYf8LER1NfXZ9CgQbn++uvz8MMP5/zzz0///v1TFEWKokipVKrY4WDq1Km59tpr86lPfSpDhgzJnXfemblz51b5LQAAAAAAAAA2DQsXLkxjY+N611m+Q32SLFmypOJ3bdq0aVKNtm3brncfbHg1s5PBynr06JGvfOUr+cpXvpLXX389I0aMyKhRozJt2rKzelY+TuH555/P888/n3//93/PJz/5yQwaNCgHH3xwxU4IAAAAAAAAAPxN+/bt06ZNm3Iw4Lrrrsuhhx66XjU7dOhQMZ43b16TnmvqfVRXTe1k8GH69++fb3/723n44Yfzm9/8Jp/5zGdSX19fDhisGDhYuHBhRo0ala9+9as57LDDcsUVV+Stt96qZvsAAAAAAAAANatbt27l64kTJ653vY4dO6Zdu3bl8eTJk5v03KRJk9Z7bTa8TSJksFypVMpBBx2USy+9NI8++mh+8pOf5OCDD05dXd1qAwfvvvtufv3rX+e4447LiSeemNtuu63iLBAAAAAAAACAzd1ee+1Vvn788cebpeauu+5avh43blyTnmnqfVTXJhUyWFF9fX2OP/74XH/99fmv//qvfP/7388BBxywSuCgKIoURZFx48bl4osvziGHHJJzzz232f7jAAAAAAAAANiUrXg8wsMPP5x33nlnvWvuu+++5esxY8Zk8eLFa7y/oaEho0ePXu912fA22ZDBirp3754hQ4bkhhtuyOOPP56rrroqxx9/fOrq6lIqlSrCBosWLcq9996bU089NUcffXT+z//5P5k7d261XwEAAAAAAACgKj796U+ne/fuSZIlS5bk+9//fhobG9er5qBBg8rX06dPz0033bTG+++4445MmTJlvdZk42gRIYPlpk+fntGjR+eee+7JmDFjKv7FXx42WPE4hbfffjs//vGPc8QRR+RXv/pVlixZUq3WAQAAAAAAAKqivr4+55xzTnn88MMP56yzzsrs2bPX+NyCBQty11135ZRTTlnld/369ctRRx1VHl955ZV56KGHVlvnsccey7Bhw9axeza21tVuYH29//77GT16dO67776MHTu2HCwoiqIcKFg+XtGKYYPZs2fnyiuvzL333ptf/OIX6du378Z7AQAAAAAAAIAq+/znP59x48bljjvuSJI88MADeeyxx3Lcccdl3333TY8ePVJXV5fZs2fnrbfeyrhx4/Loo49m/vz52WqrrVZb88ILL8xTTz2VWbNmZcmSJfn617+eT33qUzn66KPTo0ePzJgxI3/6058ycuTINDY25rjjjsuoUaM25muzDjbJkMGCBQsyZsyY3HPPPXnsscfS0NCQ5G9BghWPSEiWJW+OOuqoDB48OP369cu9996bu+++O+PHjy/fXxRFXn311Zx00km544470qtXr+q8HAAAAAAAAEAV/PCHP0z37t1z7bXXpiiKzJ07N7fffntuv/32daq39dZb59e//nW+/OUvZ968eSmKIqNHj87o0aNXuffggw/OWWedJWSwCdhkQgYNDQ155JFHcs899+RPf/pTFi5cmGTVYMGKc3vvvXcGDx6cf/iHf0iHDh3Ktb70pS/lS1/6UsaPH59rr702DzzwQDlo8O677+aiiy7Kf/zHf2zkNwQAAAAAAAConlKplLPPPjtHHXVUhg8fnocffniNR87369cvRx55ZAYPHvyh9+y555754x//mB/84Ad55JFHVvl9x44d80//9E8588wz88477zTLe7Bh1XzI4Pnnn88999yT0aNH54MPPkiy5mBBnz59MmjQoAwePDjbbrvtGmsPGDAgV199da6++uoMHz68HDT4r//6r0yYMCH/63/9rw33YgAAAAAAAAA1aLfddssvf/nLzJ8/P2PHjs2UKVMyc+bMlEqldOrUKdtuu2369++fnj17Nqnetttum+uvvz6TJk3KM888k/feey8dOnRInz59csABB6S+vn4DvxHNqSZDBm+99VbuueeejBw5MpMnT07ytxBBklWCBfX19Tn66KMzePDgHHDAAWu93plnnpmRI0dm0qRJ5bmnn35ayAAAAAAAAADYbLVv3z6HHHJIs9XbdtttP/KL4tS+mgkZTJs2Lffee2/uvvvuvPLKK0lWHyxYPl8qlbLPPvuUj0No3779eq1/4IEH5u233y6P33///fWqBwAAAAAAAAAtTc2EDA477LAURbHGYEGydschrI2uXbtWrNmxY8dmqw0AAAAAAAAALUHNhAwaGxtTKpVWGyyor6/PMccck8GDB2f//fffIOvPnj27vGapVMpOO+20QdYBAAAAAAAAgE1VzYQMVrT8g/599903gwcPzqc+9an1Pg7ho/zlL39Jv3790rdv3/Tt2zd77bXXBl0PAAAAAAAAADY1NRUyKIoi22yzTQYNGpRBgwY163EIH+WGG27YaGsBAAAAAAAAwKaoZkIGgwYN2qDHIQAAAAAAAABQu/r27ZvXXnut2m3wEWomZPDjH/+42i0AAAAAAAAAAGtQV+0GPsq4ceNy7733fuR9M2fOzKc//en84Ac/yMMPP7wROgMAAAAAAACAzUvN7GSwoqIoctttt+W3v/1tJk2alG222SbHHnvsGp+ZNGlS3njjjbz55pu5/fbb06dPn5x77rkf+RwAAAAAAAAA0DQ1FzJ49913c/bZZ+f5559PURRJknfeeSeLFy9O27ZtP/S5SZMmla+LosiUKVNy7rnn5r777svll1++xmcBAAAAAAAAgI9WU8clTJs2Lf/8z/9cDhiUSqUkSWNjYyZOnLjGZ1cMGZRKpZRKpRRFkQcffDBf/epXs3jx4g3aOwAAAAAAAAC0dDUVMrjgggvKYYLlAYMkadeuXWbNmrXGZ/fee+8MGTIkffr0Ke+AsDxo8NRTT+XSSy/dcI0DAAAAAAAAwGagZo5LuPfee/PEE0+UwwVFUWSrrbbKWWedleOPP/4jjzvYZ599ss8++yRJHn744QwbNiwTJkwoBw1uueWWfOYzn8kee+yxwd8FAAAAAAAAAFqimtnJ4KabbqoY77777hk5cmQ+//nPf2TAYGWf+MQn8vvf/z577LFHxbEL1113XbP1CwAAAAAAAACbm5oIGXzwwQd57rnnyrsOdOzYMb/85S/TtWvXda7ZsWPH/OxnP0t9fX2SZTsj/PnPf86iRYuaq20AAAAAAAAA2KzURMhg3Lhx5etSqZTPfe5z6dWr13rX7d27dz7zmc+kKIokydKlSzN27Nj1rgsAAAAAAAAAm6OaCBm88847SVIOAxx00EHNVvvQQw+tGE+ePLnZagMAAAAAAADA5qQmQgazZ8+uGPfs2bPZavfu3TvJsh0SkmVHMwAAAAAAAAAAa68mQgatWrWqGK8cOlgfixcvrhi3bdu22WoDAAAAAAAAwOakJkIGW265ZcX4rbfearbakyZNSvK3oxi6d+/ebLUBAAAAAABamuVfDm1oaKhyJwAty/K/V1f+Ev6mpiZCBjvttFOSvx1p8OCDDzZb7Yceeqhi3Ldv32arDQAAAAAA0NLU1S37+KgoijQ2Nla5G4CWoaGhofzFeCGDZrDLLrukS5cuSZb9H9Zjjz2Wp556ar3rvvbaa3nwwQfL4YWOHTtmzz33XO+6AAAAAAAALdUWW2xRvp47d24VOwFoOebNm1e+btu2bRU7WX81ETJo3bp1jjrqqBRFkVKplKIocu6552bKlCnrXPP999/P2WefXU6ElEqlfPzjHy+n7wAAAAAAAFhV586dy9ezZ8+uYicALceKf5+u+PfspqhmPnH/8pe/XN5xoFQq5b333suJJ564ynEHTfHUU0/lC1/4Qv7yl7+Ua9bV1eVrX/tas/YMAAAAAADQ0rRv3768lffcuXPLZ4gDsG4aGhrKO8O0atUq7du3r3JH66d1tRtYrl+/fjnxxBNz2223pVQqpVQqZfr06fnGN76RnXfeOYMGDcpee+2VnXfeOfX19RXPLly4MK+//nrGjRuXkSNH5oUXXqjYFaFUKmXw4MHp379/ld4OAAAAAABg01AqldKpU6fMnDkzRVFk8uTJ2Xbbbe0WDbAOGhsbM3ny5BRFkSTp1KlT+Yvym6qaCRkkyQUXXJCxY8fm9ddfLwcNiqLIq6++mp/85Cfl+9q2bZuOHTsmWXZ2xaJFiyrqLA8WLLfnnnvmoosu2jgvAQAAAAAAsInr1q1bZs+encbGxsyfPz+TJk1K3759yzscAPDRGhoaMnny5MyfPz/Jst33u3XrVuWu1l9NRc7at2+f3/72txkwYEA5ybFi2GD5z6JFizJjxozMmDEjCxcurPjd8meSZWGDvfbaK8OHD0/btm2r9l4AAAAAAACbknbt2mW77bYr714wf/78vPHGG5k8eXJmz57tCAWAD9HQ0JDZs2dn8uTJeeONNyoCBtttt13atWtX5Q7XX03tZJAk3bt3z2233ZarrroqN998cxYvXlwOGjRVURRp3bp1Tj311Jx11llSdQAAAAAAAGupvr4+2223Xd5+++00NjamKIrMmTMnc+bMSbLsS58+gwH4m4aGhvIX41e0PGBQX19fha6aX82FDJJlxyFccMEFOeWUU3L77bdn1KhRmThxYpOe3XrrrXP88cfnpJNOSs+ePTdwpwAAAAAAAC1XfX19tt9++3zwwQeZM2dOxQ4GRVFk6dKlVewOoLa1atUqnTp1Srdu3VrEDgbL1WTIYLlevXrlzDPPzJlnnpl33303L774YiZMmJDp06eXt5Xo3LlzOnfunL59+2avvfZKnz59qtw1AAAAAABAy9GuXbv07t07W2+9debPn5/Zs2dn8eLFaWhocGwCwApatWqVVq1apW3btuncuXPat2+/Vjv2bypqOmSwol69eqVXr17VbgMAAAAAAGCzVCqV0qFDh3To0KHarQBQRXXVbgAAAAAAAAAA2DQIGQAAAAAAAAAATSJkAAAAAAAAAAA0iZABAAAAAAAAANAkravdwId57rnn8uc//zmvvPJKZsyYkQULFqShoSGNjY0pimKdapZKpYwZM6aZOwUAAAAAAACAzUPNhQxefvnlXHLJJXnhhRfKc+saKlhZqVRqljoAAAAAAAAAsDmqqZDBE088kTPOOCMLFy6sCBY0RziguYIKAAAAANBSTJs2bdnF/CXJTWOr28yGMH9JtTsAAIAWp2ZCBnPmzMnZZ5+dBQsWJKkMFggIAAAAAEDza2hoWHZRJJnnA3kAAOCj1UzI4JprrsnMmTNXCRf07Nkze+65Z7beeuu0b98+bdq0qWKXAAAAANBytGrVKo2NjUmSUl3LO2q0aFz25aWW+G4AAFAtNRMyuPvuu8sBg6Io0qlTp3z3u9/N4MGDq9wZAAAAALRMPXv2zJQpU9Jhq/Y56fYh1W6n2f36qN+kaCxS37VdtVsBAIAWoyZCBuPGjcv06dNTKpVSFEVatWqVn/3sZznooIOq3RoAAAAAAAAA8P/VVbuBJJkwYUL5ulQq5ROf+ISAAQAAAAAAAADUmJoIGUyfPj3JsmMSkuS4446rZjsAAAAAAAAAwGrURMhg6dKlFeNtt922Sp0AAAAAAAAAAB+mJkIG3bp1qxg3NjZWqRMAAAAAAAAA4MPURMigf//+FeNJkyZVqRMAAAAAAAAA4MPURMhg9913T5cuXVIqlZIkDz/8cJU7AgAAAAAAAABWVhMhg1atWuWzn/1siqJIURS577777GYAAAAAAAAAADWmJkIGSfIv//Iv2XLLLVMqlbJ06dKcf/75WbRoUbXbAgAAAAAAAAD+v5oJGXTp0iU//elP07p165RKpbzwwgsZMmRIXn755Wq3BgAAAAAAAAAkaV3tBlZ04IEHZvjw4fnWt76VuXPnZvz48TnhhBOy6667Zp999snOO++cLl26pGPHjmnVqtU6rbHvvvs2c9cAAAAAAAAAsHmomZDB4MGDy9ft2rXLnDlzUiqVUhRFxo8fn1deeWW91yiVShk/fvx61wEAAAAAAACAzVHNhAxeeeWVlEqlVeaXBw2KoqhCVwAAAAAAAADAcjUTMljZioGD1YUP1paQAgAAAAAAAACsn5oKGQgCAAAAAAAAAEDtqpmQwZ/+9KdqtwAAAAAAAAAArEHNhAy22WabarcAAAAAAAAAAKxBXbUbAAAAAAAAAAA2DUIGAAAAAAAAAECTCBkAAAAAAAAAAE3SutoNNFVjY2PGjx+fyZMnZ9asWZk1a1YWL16coUOHVtz30ksvZffdd69SlwAAAAAAAADQctV0yKCxsTGjR4/Of/7nf+a5557LwoULV7lnxZDBggULcsIJJ2SbbbbJKaeckiFDhqRNmzYbs2UAAAAAAAAAaLFq9riEMWPG5JOf/GTOO++8PP7441mwYEGKoqj4WdmUKVOSJFOnTs2wYcNy7LHH5uWyHKEvAAAgAElEQVSXX97YrQMAAAAAAABAi1RzIYPGxsb86Ec/yje/+c1MnTq1HCYolUoVP6uzPGSQJEVRZNKkSRkyZEgeeuihjdI7AAAAAAAAALRkNRcy+P73v59bbrklRVGUAwUftYPBcpMnTy5fL3928eLF+da3vpVx48ZtjPYBAAAAAAAAoMWqqZDBDTfckDvvvDNJyuGCJDnkkEPyve99L7feemsOPfTQDw0afOITn8gXv/jFtGnTpmIHhIULF+bf/u3f0tDQsHFeBAAAAAAAAABaoJoJGcyYMSNXX311+SiEoiiy0047ZcSIEbnuuuty0kkn5e///u9TX1//oTX69u2biy66KKNGjcqee+5ZEUZ48803M2LEiA3+HgAAAAAAAADQUtVMyODaa6/N/Pnzy+N+/frlxhtvzC677LLWtbbddtvcdNNN2XfffcvHLhRFkTvuuKM5WwYAAAAAAACAzUrNhAzuv//+chigrq4ul19+ebp167bO9dq2bZvLL7887du3L8+9+OKLmTlzZnO0CwAAAAAAAACbnZoIGbz66quZNm1akqRUKuWII47Irrvuut51e/XqlU9/+tMVxya8+OKL610XAAAAAAAAADZHNREyeOutt5KkHAY44ogjmq32wQcfXDGeOnVqs9UGAAAAAAAAgM1JTYQMZsyYUTHedtttm612nz59kizbISFJZs+e3Wy1AQAAAAAAAGBzUhMhgwULFlSM27dv32y1GxsbK8Z1dTXxygAAAAAAAACwyamJT9y7detWMZ4+fXqz1f7rX/+a5G9HMay8FgAAAAAAAADQNDURMujRo0eSvx1p8OyzzzZb7ccee6xi3L1792arDQAAAAAAAACbk5oIGeyxxx7lYwyKosg999yTpUuXrnfdDz74ICNHjiyHF0qlUvbcc8/1rgsAAAAAAAAAm6OaCBlsueWWGThwYHn8zjvv5Fe/+tV61/3Rj36UuXPnJlkWMNh1113TtWvX9a4LAAAAAAAAAJujmggZJMlnP/vZFEWRUqmUoijyy1/+Mnffffc61SqKIsOGDcuoUaPK9ZJk8ODBzdkyAAAAAAAAAGxWaiZk8PnPfz4f+9jHkizbdaChoSHf/va388Mf/jDvv/9+k+s899xzOfnkk3PjjTdWzG+99dY58cQTm7VnAAAAAAAAANictK52A8vV1dXlkksuyamnnpolS5aUdyD43e9+lzvvvDP7779/dtttt7z99tsVz73wwguZMmVKxo8fn0ceeSSvvfZaklTsilBXV5cLL7wwbdq0qcarAQAAAAAAAECLUDMhgyTZZ599MmzYsJx33nlJUg4JLFmyJI8++mgeffTRivuLosgXvvCFivFypVKpfH322WfnyCOP3MDdAwAAAAAAAEDLVjPHJSx33HHH5ec//3k6d+5c3o1geWCgKIqKIMGKcyveuzyc0KpVq3znO9/J6aefXo1XAQAAAAAAAIAWpeZCBknyyU9+MnfddVeOPvro1NXVrTZEsLqf5G+hg7322iu33HJLvvSlL1X3ZQAAAAAAAACghaip4xJW1Lt371x99dWZPHlybr/99jz55JMZP358li5d+qHPbLfddtlnn33yuc99LnvvvfdG7BYAAAAAAAAAWr6aDRks17dv35x77rlJkoULF2bChAmZOXNmZs2alSVLlqRTp07p2rVrttlmm2y11VZV7hYAAAAAAAAAWq6aDxmsqF27dtlll12q3QYAAAAAAAAAbJbqqt0AAAAAAAAAALBpEDIAAAAAAAAAAJpEyAAAAAAAAAAAaJLW1W5gualTp26Udfr06bNR1gEAAAAAAACAlqZmQgZHHHFESqXSBl2jVCpl/PjxG3QNAAAAAAAAAGipaiZkkCRFUVS7BQAAAAAAAADgQ9RUyGBD7GQguAAAAAAAAAAAzaOmQgbNFQhYMayw/fbbp2vXrs1SFwAAAAAAAAA2ZzUTMrjxxhvX6bmlS5dm4cKFmTFjRt566608/fTTeemll1IqlVIURRYsWJArrrgiu+22WzN3DAAAAAAAAACbl5oJGey3337NVuvFF1/Md7/73bzxxhuZNm1aTj311Nx0003p379/s60BAAAAAAAAAJubumo3sCEMHDgwv/vd77LzzjunVCpl1qxZ+eY3v5nFixdXuzUAAAAAAAAA2GS1yJBBknTs2DGXXXZZSqVSSqVS3n777fz2t7+tdlsAAAAAAAAAsMlqsSGDJOnfv3+OPPLIFEWRoihy8803V7slAAAAAAAAANhkteiQQZIceeSR5evp06fnpZdeqmI3AAAAAAAAALDpavEhgx122CFJUiqVkiSvvfZaNdsBAAAAAAAAgE1Wiw8ZFEVRMZ4xY0aVOgEAAAAAAACATVuLDxlMmjSpYtymTZsqdQIAAAAAAAAAm7YWHzK4//77k/xtR4MePXpUsx0AAAAAAAAA2GS16JDBE088kTFjxqRUKpXndtxxxyp2BAAAAAAAAACbrhYZMli6dGlGjBiRM844o2K+T58+2WWXXarUFQAAAAAAAABs2lpXu4HlfvGLX6zzs0VRZMmSJZk/f37ee++9PPvss5kxY0aKokipVCr/72c+85lm7BgAAAAAAAAANi81FTJY8ViD9VEURZJU1OvevXtOPfXUZqkPAAAAAAAAAJujmgkZLLc8ILA+VgwXFEWRLbbYIldccUU6deq03rUBAAAAAAAAYHNVV+0GVlYqldbrJ1kWLFj+s88+++S2227LfvvtV+U3AwAAAAAAAIBNW83sZNCnT5/1er5UKqV169bp0KFDevTokd122y1HHHFEdt9992bqEAAAAAAAAAA2bzUTMnjooYeq3QIAAAAAAAAAsAY1d1wCAAAAAAAAAFCbhAwAAAAAAAAAgCYRMgAAAAAAAAAAmkTIAAAAAAAAAABoEiEDAAAAAAAAAKBJWle7geWefvrpardQYd999612CwAAAAAAAABQU2omZHDyySenVCpVu40kSalUyvjx46vdBgAAAAAAAADUlJoJGSxXFEW1WwAAAAAAAAAAVqPmQgbLfdSuBiuGEZpzBwQhBwAAAAAAAABYvZoJGRxxxBHlsMDEiRPz5ptvlscrfvDftWvXbLPNNunUqVPatWuXefPmZdasWZkwYUIWL16cJKt9DgAAAAAAAABYPzUTMhg+fHiSZOTIkbnwwgsrggJ77rlnTjjhhBxyyCHp3bv3ap9funRpXnnlldx111256667Mm/evCTLAgeDBw/ON77xjY3zIgAAAAAAAADQQtVMyCBJ7r777nznO99JURQpiiJdu3bNRRddlGOPPfYjn23dunUGDhyYgQMH5rTTTssFF1yQp59+OkVRZMSIEenTp0+GDh26Ed4CAAAAAAAAAFqmumo3sNxbb72VCy+8MI2NjSmKIltttVVuueWWJgUMVta7d+9cf/312X///ZMs2w3h2muvzcsvv9zcbQMAAAAAAADAZqNmQgZXXHFFFi9enCSpq6vL5Zdfnn79+q1zvbZt2+ayyy5Lp06dUiqVsnTp0lx11VXN1S4AAAAAAAAAbHZqImTw/vvv56GHHkqpVEqpVMphhx2WAw44YL3r9uzZM4MGDUpRFEmSxx57LO++++561wUAAAAAAACAzVFNhAyeffbZ8jEJSfIP//APzVb7kEMOKV83NjbmhRdeaLbaAAAAAAAAALA5aV3tBpJk0qRJFePtt9++2Wr36NEjSVIqlZIkU6dObbbaAAAAALApmzZtWpJk/vsLcsuJv6tyN82vaCyq3QIAALQ4NREyWLJkScV48eLFzVZ75syZzVYLAAAAAFqShoaGJMs+jJ83fX6VuwEAADYFNREy6NSpU8X49ddfzz777NMstceOHZskKYoipVIpPXv2bJa6AAAAALCpa9WqVRobG5MkdXWlKnfT/BrtZAAAAM2uJkIGO+64Y5JlRxoURZG77rorX/ziF9e77qJFi/KHP/yhXDdJdtlll/WuCwAAAAAtQc+ePTNlypT06tMl//XyhdVup9nt2v0CQQMAAGhmddVuIEkGDhyY+vr68vjFF1/M7363/mfAXXbZZZk6dWp5vOOOO2aHHXZY77oAAAAAAAAAsDmqiZBBfX19jjrqqPKRBkVR5N///d9zzz33rHPNK6+8MjfffHO5XqlUypAhQ5qxawAAAAAAAADYvNREyCBJ/uVf/iWtWrVKsuzYhKVLl+aCCy7It771rbzxxhtNrvPUU09lyJAh+dWvflWeK5VK2XnnnYUMAAAAAAAAAGA9tK52A8vtsMMO+drXvpbhw4enVCqVdyAYPXp0Ro8enf79+2evvfZK//79061bt3Ts2DFJMnfu3EyfPj2vvPJKnn766UyZMiVJKnZF6Ny5cy699NKUSqVqviIAAAAAAAAAbNJqJmSQJEOHDs1bb72V++67ryJokCSvvfZaXn/99TU+v/zeJOVn27Vrl2uuuSb9+/ffoL0DAAAAAAAAQEtXM8clJEldXV2uuOKKnHrqqUn+thvBioGDNf2sfG+/fv1y++23Z++9967ymwEAAAAAAADApq+mQgbJsqDBBRdckFtvvTX77bffh4YIVvez/L4uXbrk61//ev7zP/8zO++8c7VfCQAAAAAAAABahJo6LmFFf/d3f5cbb7wx//M//5NRo0bl8ccfz/jx47No0aLV3t+nT5/8/d//fQ466KAcd9xx2WKLLTZyxwAAAAAAAADQstVsyGC5fv365cwzz8yZZ56ZJPnrX/+a999/PwsWLEi7du3SuXPndOvWLR07dqxypwAAAAAAAADQstV8yGBlW2+9dbbeeutqtwEAAAAAAAAAm526ajcAAAAAAAAAAGwaNrmdDPhwS5cuzcMPP5w///nPeemllzJlypTMnz8/7dq1S7du3bLbbrvlgAMOyKc//en1Pl5i3LhxGTlyZMaOHZspU6Zkzpw5adOmTXr06JFddtklhx9+eI499thsscUWzfR2AAAAAAAAAFTbJhEyePfdd/PMM89k7NixmTx5cmbNmpVZs2ZlyZIlGTNmTMW9l1xySY455pjst99+Veq2Ou6+++5ceeWVmTp16iq/mzt3bubOnZtJkyblvvvuy+WXX56vfe1rOe2001JXt3abWUycODHf+9738uSTT67yuyVLlmTixImZOHFi7r///lx22WU5//zzM3jw4HV+LwAAAAAAAABqR02HDB577LFcf/31eeyxx1b5XVEUKZVKFXMzZszILbfckltvvTW77rprzjvvvBx00EEbq92qWLRoUf71X/81o0aNavIzc+fOzU9/+tM8+uijufbaa1NfX9+k5x5//PF8/etfz/z585t0/4wZM/Kd73wnzzzzTC655JK1DjQAAAAAAAAAUFtq8lPfOXPm5Bvf+Ea+8pWv5LHHHktRFBU/H2bKlClJlgUQxo8fn6985Sv5yU9+ksbGxo3V+ka1ePHinHHGGasNGHTq1Cn77bdfjjjiiOy1115p06bNKvc88cQTGTp0aJP+fJ5//vl87WtfWyVg0KpVqwwYMCCHHXZY9txzz7Rv336VZ3//+9/nRz/60Vq8GQAAAAAAAAC1qOZ2Mpg4cWK+/OUv55133invVrDijgVrChlMnjw5Scr3F0WRG264ITNnzsywYcM2bONVMGzYsDz66KMVcz169Mj555+fY489tiJYMHfu3Nx0000ZPnx4Fi9eXJ5/5JFHcuutt+af/umfPnSd2bNn5+yzz86iRYsq5v/xH/8xQ4cOTa9evSrWue222/Kzn/2sYp1bbrklBx10UD75yU+u8/sCAAAAAAAAUF01tZPBBx98kNNPPz1Tp04tBwyW715QV1eX7bbbLt26dfvQoMGcOXMqxsufv+uuu3L99ddvjFfYaB5//PHceuutFXO77bZbRowYkeOPP36VnQs6duyYM844IzfccMMqxyP8/Oc/rwgErGz48OF55513Kub+7d/+LZdccklFwGD5OqeddlpuueWWVXY1uOyyy9LQ0NDkdwQAAAAAAACgttRUyOC73/1uJk6cWN69oCiK7L777rniiivy5JNP5v7778++++77oc+feOKJufPOO3PggQeWgwjL6/ziF79Y5YPyTdmll15aMe7bt2+uu+669OjRY43P7b333jnrrLMq5mbOnJkxY8as9v7p06fn5ptvrpg7/vjj88///M9rXGePPfbIT3/604q5CRMmZMSIEWt8DgAAAAAAAIDaVTMhg6eeeip//vOfy6GAJDnttNNy55135thjj03Hjh2bVGfgwIH5zW9+k3/913+tmF+4cOEqH5Zvqh5//PGMHz++Yu7HP/5xttxyyyY9/4UvfGGVP8/HHntstff+/ve/z5IlS8rj1q1b55xzzmnSOkcccUQOP/zwirmVd18AAAAAAAAAYNNRMyGD6667LknKxyR8/vOfz3nnnZdSqbRO9U455ZScc845Fccu/PGPf2zOlqvm97//fcX48MMPX+MODyurr6/PIYcckvr6+vTp0ycDBgxI27ZtV3vvqFGjKsaHHnpoevfu3eS1hgwZUjF++eWXM3ny5CY/DwAAAAAAAEDtaF3tBpJluww8+eST5TBA9+7d8+1vf3u965522mkZMWJEJkyYkCSZMWNG/vKXv+RjH/vYeteulqVLl+bhhx+umDv55JPXus5VV131kQGOadOm5fXXX6+YO+KII9ZqnQMPPDD19fVZsGBBee6BBx7IqaeeulZ1AAAAAAAAAKi+mtjJ4LnnnsuiRYuSJKVSKccdd1w6dOiw3nXr6uoyePDg8vELSfLKK6+sd91qGjduXObMmVMed+nSJfvvv/9a12nKDhHPPvvsKnN77733Wq3Ttm3b7L777hVzTz311FrVAAAAAAAAAKA21ETI4N13302SchjggAMOaLbaAwcOTPK3D9Xff//9ZqtdDePGjasYDxw4MK1bb5gNKd58882Kcdu2bddpF4j+/ftXjF966aX16gsAAAAAAACA6qiJ4xKmT59eMe7Ro0ez1e7WrVvFeN68ec1WuxpW3olh5513XuWe9957L4888kheffXVzJgxI23btk2PHj0yYMCAHHrooWnfvn2T1vqf//mfivH222+furq1z6Vst912q/Q3f/78JvcBAAAAAAAAQG2oiZDByt/EX7JkSbPVXvFogSSb/AfbEydOrBj37t27fP3aa6/l5z//eR566KE0NDSs9vktttgi//iP/5hvfvOb6dKlyxrXmjZtWsW4V69e69Tz6kIj77zzTvr167dO9QAAAAAAAACojpo4LqF79+4V48mTJzdb7eXfxl9+FMOWW27ZbLWrYcqUKRXjrbbaKklyzTXXZPDgwXnwwQc/NGCQJIsWLcpNN92UY445Js8888wa11p5h4l1/bNb3XMffPDBOtUCAAAAAAAAoHpqImSw/Nv4pVIpSfLII480W+0HH3ywYtynT59mq10NK384X19fn4svvjhXXXXVGsMFq6tz6qmn5qGHHvrQe2bNmlUx7tix49o1+/916NDhI2sDAAAAAAAAUPtqImSw1157lT+ILooio0ePzl//+tf1rjt27Ng8+uij5fBChw4dsscee6x33WqZN2/eKkdJ3H777bn11lvL4y5duuSb3/xmRowYkWeffTbPPfdc7rnnnpx77rmr7BixaNGinHfeeXnrrbdWu97ixYsrxu3atVunvuvr61eZW7Ro0TrVAgAAAAAAAKB6aiJk0Lp16xx88MEpiiKlUimLFy/O+eefv1bfzF/ZjBkzcv755ydJue4BBxyQVq1aNVfbG93ChQtXmVtxJ4KDDz44DzzwQIYOHZoBAwakY8eOad++ffr375/TTz89999/fz7+8Y9XPD9v3rx861vfKh8nsaKVQwatW7dep77r6lb912zp0qXrVAsAAAAAAACA6qmJkEGSnH766eUdB5LkmWeeyRlnnJG5c+euda3XX389J510UqZMmVJR80tf+lJztFo1K+9isKL9998///Ef/5GuXbt+6D2dOnXK8OHDs88++1TMv/LKKxkzZswq968c8lhdWKApVhfsaGxsXKdaAAAAAAAAAFRPzYQMdt999xx77LHlXQeKosh///d/51Of+lRuvPHGvPfeex9Z49VXX81FF12UE044IRMmTCjXKZVKOfjgg1f5cH1T82EfzHfo0CFXXHFF2rRp85E12rRpk0svvXSVe2+44YZV7l1554J13VlidbsWtG3bdp1qAQAAAAAAAFA967b//QZy8cUX5/XXX8+bb75ZDghMnz49w4YNy7Bhw9KjR48sWrSo4pmLLrooU6dOzauvvpoZM2Yk+dvxCMv17Nkz//t//++N+i4bwocdV3DiiSdmq622anKdbbbZJscee2z++Mc/lueef/75zJs3Lx06dCjPtW3btmL3hDXtpLAmQgYAAAAAAAAALUPN7GSQJB07dsyvfvWrbLPNNuWgwPKwQVEUmTZtWmbNmlW+vyiK3HnnnXn00Uczffr08n3LAwZFUaRz58655ppr0rNnz2q9VrNp167dauePOuqota512GGHVYyXLl2a5557rmKuU6dOFeP58+ev9TpJVnvkRfv27depFgAAAAAAAADVU1MhgyTp3bt37rrrrhx99NEVoYEP+1ndPcmygMFuu+2WP/zhDxkwYECV36p5dOrUabW7Gey+++5rXWvgwIGrzL3zzjsV465du1aMZ8+evdbrJMmcOXNWmevevfs61QIAAAAAAACgemouZJAs29Hg6quvzjXXXJN99923HCRY/rOilcMGRVFku+22y8UXX5zbbrstffv2rdJbNL9SqZRu3bpVzHXq1Gmdjh5YuU6SfPDBBxXjlXd/WH4cxdqaPn36KnNrc7wDAAAAAAAAALVh1a/F15DDDz88hx9+eN566608+eSTefbZZ/Pmm29m1qxZmTlzZpYsWZLOnTunS5cu2WabbbL33ntn3333zd57713e0aCl2XbbbfPee++Vx0uXLl2nOltsscUqc4sXL64Yb7fddhXjqVOnrtNaU6ZMqRi3b98+W2655TrVAgAAAAAAAKB6ajpksNwOO+yQHXbYIUOGDKl2K1W3ww47ZOzYseXxggULMnv27HTu3Hmt6qzu6INOnTpVjHfccceK8TvvvJOFCxemXbt2a7XWhAkTVqnbUkMgAAAAAAAAAC1ZzRyXMHbs2Hz3u9/NI488koaGhmq3U7P23HPPVebeeOONta4zefLkVeZW3rlg4MCBFePGxsaMHz9+rdd68cUXK8YDBgxY6xoAAAAAAAAAVF/NhAyuuuqqjBgxIl/96ldz8MEH56KLLsqkSZOq3VbN2X///VeZe+CBB9a6znPPPbfK3K677rrKeOUdEh5//PG1WmfSpEmrBBoOOuigtaoBAAAAAAAAQG2oiZDBpEmT8tRTTyVJiqLIzJkz84c//CFbbLFFlTurPdtvv3122mmnirnRo0dn8eLFa1Xn7rvvrhj3798/W2+9dcVcq1atcsghh1TM3XvvvWu1zsiRIyvGbdu2zYEHHrhWNQAAAAAAAACoDTURMnj22WcrxqVSKQceeGB69uxZpY5q2wknnFAxfvfdd3PzzTc3+fmHHnooL7/8csXc8ccfv9p7Bw0aVDF+88038+CDDzZpnTlz5uSmm26qmDvmmGNW2R0BAAAAAAAAgE1DTYQMpk2btsrcDjvsUIVONg0nnHBCunfvXjF35ZVXrhLWWJ2pU6fme9/7XsVcp06dVgkuLHfooYfmYx/7WMXc9773vUycOHGN6zQ0NOS8887LjBkzynOlUimnnHLKR/YIAAAAAAAAQG2qiZDB6nYsWLRoURU62TR07NgxF1xwQcXc4sWLc9ppp61yDMKKXnrppZx00kmZPn16xfw3vvGNdO3adbXP1NXV5ZxzzqmY++CDD/LlL38548aNW+0zc+fOzTnnnJP/+3//b8X8cccdl4EDB35ofwAAAAAAAADUttbVbiBJDjzwwGyxxRZZvHhxSqVSiqJo0rfyN2eDBg3Kc889l9tuu608N3/+/Jx//vm58cYbM2jQoAwYMCBt2rTJ5MmTM2bMmIwePToNDQ0VdQ466KCP3F3gmGOOyXHHHZdRo0aV56ZMmZIvfvGLOeaYY3L00UenT58+mT17dsaOHZs77rhjld0pevfunQsvvLAZ3hwAAAAAAACAaqmJkEGvXr3y1a9+Nb/4xS9SKpWSJG+++WZuv/32nHjiiVXurnb94Ac/SJs2bXLTTTdVzL/44ot58cUXP/L5PfbYIz/72c9SV/fRG1oMGzYss2bNyiOPPFKeW7JkSUaOHJmRI0eu8dmuXbtm+PDh6dat20euAwAAAAAAAEDtqonjEpJk6NChGTp0aDlkUBRFfvjDH+bXv/61oxM+RKlUyoUXXpiLL774Q487+DCf/exnc8MNN6Rz585Nun+LLbbI8OHD89nPfrb8z6gpdtxxx9x0000ZMGDAWvUHAAAAAAAAQO2piZ0Mlhs6dGg+/vGP55JLLsmLL76YhoaGXHHFFbn++uuz//775+/+7u+y0047pUuXLunSpUtatWq11mv06dNnA3ReXV/4whdyzDHH5Lrrrst9992XyZMnr/a+1q1b55BDDsnpp5+evffee63X2WKLLTJs2LB87nOfy7XXXpsnnngiS5YsWe2922yzTU466aScfPLJadu27VqvBQAAAAAAAEDtqZmQwdChQ8vXvXr1yl/+8pfMmzcvRVFk5syZeeCBB/LAAw+s1xqlUinjx49f31ZrUrdu3XL++efn/PPPz6uvvpoJEybkvffey9y5c9OxY8dsv/322XPPPdOlS5f1XmufffbJddddlzlz5mTs2LGZNm1a3n///bRt2zZbbrlldt999/Tr168Z3goAAAAAAACAWlIzIYMxY8asdhv+FY9PoGl22WWX7LLLLht8nU6dOuUTn/jEBl8HAAAAAAAAgNpQMyGDj7K6ANVw5S0AACAASURBVMLaEFIAAAAAAAAAgPVTUyEDQQAAAAAAAAAAqF01EzK48cYbq90CAAAAAAAAALAGNRMy2G+//ardAgAAAAAAAACwBnXVbgAAAAAAAAAA2DQIGQAAAAAAAAAATbLBj0t4+umnK8b77rvvhl4SAAAAAAAAANgANnjI4OSTT06pVEqSlEqljB8/fkMvCQAAAAAAAABsABs8ZLBcURQbaykAAAAAAAAAYAPYaCGDdTF06NDydalUys9//vMqdgMAAAAAAAAAm7eaDhmMGTMmpVIpRVGUj1wAAAAAAAAAAKqjrtoNAAAAAAAAAACbBiEDAAAAAAAAAKBJhAwAAAAAAAAAgCYRMgAAAAAAAAAAmkTIAAAAAAAAAABoEiEDAAAAAAAAAKBJhAwAAAAAAAAAgCYRMgAAAAAAAAAAmkTIAAAAAAAAAABoEiEDAAAAAAAAAKBJhAwAAAAAAAAAgCYRMgAAAAAAAAAAmkTIAAAAAAAAAABoEiEDAAAAAAAAAKBJhAwAAAAAAAAAgCZpvbEXPPLII6vybJKUSqWMGTNmvWoAAAAAAAAAwOZqo4YMiqLIlClT1vqZdX12ZaVSab2eBwAAAAAA4P+xd7exVZ734cd/59g8BatxeTCUhEjZsrQJYkoz2vwXVQ0B0qprU6JGGqK0a2kGVCIhWldG2lG6akm30CRSVNIuS0rWRRmNtkwVUztGmlJ5L6CsIBpBSrW4DSMGY2OHB4OLH875v8ji9WAHLh/7cHPsz+cV18V9X/fPwlKknK/uA8BYdskig6w/4H8rVgAAAAAAAAAAypPPegAAAAAAAAAAoDpU/E0Gs2bNqvQjAAAAAAAAAIBLoOKRwY9//ONKPwIAAAAAAAAAuAR8XQIAAAAAAAAAkERkAAAAAAAAAAAkERkAAAAAAAAAAElEBgAAAAAAAABAEpEBAAAAAAAAAJBEZAAAAAAAAAAAJBEZAAAAAAAAAABJRAYAAAAAAAAAQBKRAQAAAAAAAACQRGQAAAAAAAAAACQRGQAAAAAAAAAASUQGAAAAAAAAAEASkQEAAAAAAAAAkERkAAAAAAAAAAAkERkAAAAAAAAAAElEBgAAAAAAAABAEpEBAAAAAAAAAJBEZAAAAAAAAAAAJBEZAAAAAAAAAABJRAYAAAAAAAAAQBKRAQAAAAAAAACQRGQAAAAAAAAAACQRGQAAAAAAAAAASUQGAAAAAAAAAEASkQEAAAAAAAAAkERkAAAAAAAAAAAkERkAAAAAAAAAAElqsx4AAAAAAC5X8+bNi5aWlqzHqJijR49GRER7W2fGkwAAANVCZAAAAAAAb6OlpSWam5uzHqPiCn2FrEcAAACqhMgAAAAAAC4ml48JddOynmLEnes8HlEUGAAAAOlEBgAAAABwERPqpsXtq7dnPcaI2/HEh+Lc6dasxwAAAKpIPusBAAAAAAAAAIDqIDIAAAAAAAAAAJKIDAAAAAAAAACAJCIDAAAAAAAAACCJyAAAAAAAAAAASCIyAAAAAAAAAACSiAwAAAAAAAAAgCQiAwAAAAAAAAAgicgAAAAAAAAAAEgiMgAAAAAAAAAAkogMAAAAAAAAAIAkIgMAAAAAAAAAIInIAAAAAAAAAABIIjIAAAAAAAAAAJKIDAAAAAAAAACAJCIDAAAAAAAAACCJyAAAAAAAAAAASCIyAAAAAAAAAACSiAwAAAAAAAAAgCQiAwAAAAAAAAAgicgAAAAAAAAAAEgiMgAAAAAAAAAAkogMAAAAAAAAAIAkIgMAAAAAAAAAIInIAAAAAAAAAABIIjIAAAAAAAAAAJKIDAAAAAAAAACAJCIDAAAAAAAAACCJyAAAAAAAAAAASCIyAAAAAAAAAACSiAwAAAAAAAAAgCQiAwAAAAAAAAAgicgAAAAAAAAAAEgiMgAAAAAAAAAAkogMAAAAAAAAAIAkIgMAAAAAAAAAIInIAAAAAAAAAABIIjIAAAAAAAAAAJKIDAAAAAAAAACAJCIDAAAAAAAAACCJyAAAAAAAAAAASCIyAAAAAAAAAACSiAwAAAAAAAAAgCQiAwAAAAAAAAAgicgAAAAAAAAAAEgiMgAAAAAAAAAAkogMAAAAAAAAAIAktVkPAAAAAACXq9bW1oiIONd5PHY88aGMpxl55zqPR0REoVDMeBIAAKBaiAwAAAAA4G309fW9+YdiIc6dbs12GAAAgMuAyAAAAAAA3kZNTU0UCoU3F7lsZ6kILzAAAACGSGQAAAAAAG+joaEhmpubIyaPi/j0zVmPM/Ke3Rtxpify+dFYUAAAAJWQz3oAAAAAAAAAAKA6iAwAAAAAAAAAgCQiAwAAAAAAAAAgicgAAAAAAAAAAEgiMgAAAAAAAAAAkogMAAAAAAAAAIAktVkPAAAAAABQCYVCMSIiznZ0xXNLtmQ8TWWc7eiKiIjW1taMJwEAYKwQGQAAAAAAo1qxUIwzx89mPUZF9fX1ZT0CAABjhMgAAAAAABj18vlc1iNUxFtva6ipqcl4EgAAxgqRAQAAAAAwKuXzuSgUijFj1pXReGB91uNUxAfnPBjHjpyMhoaGrEcBAGCMyGc9AAAAAAAAAABQHUQGAAAAAAAAAEASkQEAAAAAAAAAkERkAAAAAAAAAAAkERkAAAAAAAAAAElEBgAAAAAAAABAEpEBAAAAAAAAAJBEZAAAAAAAAAAAJBEZAAAAAAAAAABJRAYAAAAAAAAAQBKRAQAAAAAAAACQRGQAAAAAAAAAACQRGQAAAAAAAAAASUQGAAAAAAAAAEASkQEAAAAAAAAAkERkAAAAAAAAAAAkERkAAAAAAAAAAElEBgAAAAAAAABAEpEBAAAAAAAAAJBEZAAAAAAAAAAAJBEZAAAAAAAAAABJRAYAAAAAAAAAQBKRAQAAAAAAAACQRGQAAAAAAAAAACQRGQAAAAAAAAAASUQGAAAAAAAAAEASkQEAAAAAAAAAkERkAAAAAAAAAAAkERkAAAAAAAAAAElEBgAAAAAAAABAEpEBAAAAAAAAAJBEZAAAAAAAAAAAJBEZAAAAAAAAAABJRAYAAAAAAAAAQBKRAQAAAAAAAACQRGQAAAAAAAAAACQRGQAAAAAAAAAASWqzHgAAAAAAyFahUIwPznkw6zFGXKFQzHoEAAAYdUQGAAAAAEAcO3Iy6xEAAIAqIDIAAAAAACKfz2U9wojzJgMAABh5IgMAAAAAGOPy+Vz0/mpj1mOMuNrf+QuhAQAAjLB81gMAAAAAAAAAANXBmwzGiH/8x3+Mhx56qH997733xn333Vf2eTt37oxt27bFvn37oqWlJTo7O2P8+PHxrne9K+bMmROLFi2KhQsXRm2tXzEAAAAAAACA0cInwGNAU1NTPProoyNy1v79+2P9+vXxi1/8YsDf9fb2RlNTUzQ1NcXWrVvj6quvjg0bNsRtt902Is8GAAAAAAAAIFu+LmGU6+npibVr18ZvfvObYZ+1devWWLJkyaCBwWBef/31WLlyZWzatGnYzwYAAAAAAAAge95kMMp985vfjAMHDgz7nO3bt8e6deuiUCiU7I8bNy5uuOGGmDp1arS1tcUvf/nL6OnpGTDDpEmT4p577hn2HAAAAAAAAABkR2Qwiv3sZz+Lp556atjnHD58OL70pS+VBAY1NTWxYsWKWL58edTX1/fvd3R0xObNm+M73/lOyfWPPfZYvP/974+5c+cOex4AAAAAAAAAsuHrEkapzs7OQd88UI6NGzdGZ2dn/zqfz8fjjz8ef/Znf1YSGERETJkyJb74xS/Gpk2borb2/xqW3t7eeOSRR4Y9CwAAAAAAAADZERmMUg899FC8/vrrwz7nlVdeie3bt5fsff7zn4877rjjgvctXLgwHnjggZK9Xbt2xc6dO4c9EwAAAAAAAADZEBmMQi+++GL867/+a//63e9+dzQ0NJR11pYtW0rWV155ZaxcuTLp3k996lPxnve854LnAQAAAAAAAFA9RAajTFtbW3zlK1/pX48bNy42btwY48aNG/JZfX19sW3btpK9O++8MyZNmpR0fy6XiyVLlpTsNTY2RldX15BnAQAAAAAAACB7IoNR5stf/nK88cYb/es1a9YMeJtAqpdffjlOnTpVsrdgwYIhnXH+9V1dXdHY2FjWPAAAAAAAAABkS2Qwijz33HMlH+DffPPN8ad/+qdln7dnz56SdT6fj5tuumlIZ8ycOTNmzZpVsrd79+6yZwIAAAAAAAAgOyKDUeJXv/pVfOMb3+hfX3HFFbFx48bI58v/J3711VdL1rNnz47JkycP+Zzrr7++ZH3gwIGyZwIAAAAAAAAgOyKDUaC3tzfWrl0bXV1d/XsPPPBAzJ49e1jnNjU1layvvfbass45f45Dhw6VPRMAAAAAAAAA2REZjAJPPPFE7N+/v3992223xZIlS4Z9bmtra8l6xowZZZ3T0NBQsu7o6CgJIgAAAAAAAACoDiKDKrdv37548skn+9f19fXx0EMPjcjZ7e3tJespU6aUdc5g9504caKsswAAAAAAAADIjsigip09ezbWrl0bfX19/Xt/9Vd/FdOnTx/22Z2dndHT01OyV1dXV9ZZkydPHrB38uTJss4CAAAAAAAAIDsigyr29a9/Pf7nf/6nf33nnXfGRz7ykRE5u7u7e8DepEmTyjprsPsGOx8AAAAAAACAy5vIoEq99NJL8c///M/965kzZ8aGDRtG7Pzz32IQEVFTU1PWWfn8wF+zwc4HAAAAAAAA4PImMqhC7e3tsX79+v51LpeLv/mbv4l3vOMdI/aM3/4KhreUGxkMdl+xWCzrLAAAAAAAAACyIzKoQn/5l38ZHR0d/etly5bFrbfeOqLPqK2tHbDX29tb1lmD3Td+/PiyzgIAAAAAAAAgOyKDKvP888/Hjh07+tfXXnttrF27dsSfM1gEUO5XHAx2n8gAAAAAAAAAoPqIDKrIoUOH4m//9m/717W1tbFx48aYOHHiiD+rrq4ucrlcyd7Zs2fLOuvMmTMD9iZNmlTWWQAAAAAAAABkR2RQJfr6+mLt2rUlH/SvWrUqfv/3f78iz6utrY26urqSvVOnTpV11unTpwfsTZ06tayzAAAAAAAAAMhObdYDkOY//uM/4uc//3nJ3sGDB2PNmjVJ93d0dJSs//3f/z3++7//u2Rv2bJlccstt/SvGxoaSgKB9vb2oY4dERFtbW0l6wkTJgwIGAAAAAAAAAC4/IkMqsRvfvObAXsvvfRS2ec1NTVFU1NTyd78+fNL1tdcc03JNUeOHCnrWeffd80115R1DgAAAAAAAADZ8nUJvK3rrruuZP3rX/+6rHNee+21C54LAAAAAAAAQHUQGfC25s6dW7Jua2uLY8eODemM7u7uOHjwYMnejTfeOOzZAAAAAAAAALj0fF1ClfjEJz4Rn/jEJ8q+f8GCBdHc3Ny/vvfee+O+++674D3ve9/7Ip/PR6FQ6N/buXNn3HXXXcnP3bNnT3R3d5fs3Xrrrcn3AwAAAAAAAHD58CYD3taUKVMGvM3ghz/84ZDO+MEPflCynj59ujcZAAAAAAAAAFQpkQEXtHjx4pJ1Y2Nj7N+/P+new4cPx9atW0v27r777sjn/doBAAAAAAAAVCOf9nJBixcvjvr6+v51sViML3zhC9HR0XHB+7q6uuL++++Pc+fO9e9NnDgxli5dWrFZAQAAAAAAAKgskQEXVFdXF6tWrSrZO3ToUCxfvjwOHTo06D2tra2xYsWKOHDgQMn+Zz/72Zg5c2bFZgUAAAAAAACgsmqzHoDL32c+85l48cUXY+/evf17Bw8ejMWLF8fHP/7xmD9/fjQ0NER7e3vs2rUrXnjhhTh58mTJGTfeeGOsXr36Uo8OAAAAAAAAwAgSGXBRNTU18e1vfzuWL18er7zySv9+V1dXPP/88/H8889f8P6rrroqNm3aFOPHj6/0qAAAAAAAAABUkK9LIEl9fX0888wzcfvttw/pvve+973xT//0T3HVVVdVaDIAAAAAAAAALhVvMiBZfX19/N3f/V386Ec/imeeeSb27t0bhUJh0Guvv/76+JM/+ZO4++67I5/XsgAAAAAAAACMBiKDMeLHP/7xiJ21aNGiWLRoUbS3t8e+ffuira0tTpw4ERMnToyGhoaYO3duzJ49e8SeBwAAAAAAAMDlQWRA2aZOnRoLFy7MegwAAAAAAAAALhHvsQcAAAAAAAAAkogMAAAAAAAAAIAkIgMAAAAAAAAAIInIAAAAAAAAAABIIjIAAAAAAAAAAJKIDAAAAAAAAACAJCIDAAAAAAAAACCJyAAAAAAAAAAASCIyAAAAAAAAAACSiAwAAAAAAAAAgCQiAwAAAAAAAAAgicgAAAAAAAAAAEgiMgAAAAAAAAAAkogMAAAAAAAAAIAkIgMAAAAAAAAAIInIAAAAAAAAAABIIjIAAAAAAAAAAJKIDAAAAAAAAACAJLVZDwAAAABAdZo3b160tLRkPUZFHT169M0/dPVmOwgAAMBlQmQAAAAAQFlaWlqiubk56zEujWIx6wkAAAAuCyIDAAAAAIYnl48JddOynqIiznUejygWsh4DAADgsiEyAAAAAGBYJtRNi9tXb896jIrY8cSH4tzp1qzHAAAAuGzksx4AAAAAAAAAAKgOIgMAAAAAAAAAIInIAAAAAAAAAABIIjIAAAAAAAAAAJKIDAAAAAAAAACAJCIDAAAAAAAAACBJbdYDAAAAAIxW8+bNi5aWlqzHqJijR49mPQIAAACXmMgAAAAAoEJaWlqiubk56zEAAABgxIgMAAAAACotl48JddOynmLEnTvdmvUIAAAAXGIiAwAAAIAKm1A3LW5fvT3rMUbctodvjigWsh4DAACASyif9QAAAAAAAAAAQHUQGQAAAAAAAAAASUQGAAAAAAAAAEASkQEAAAAAAAAAkERkAAAAAAAAAAAkERkAAAAAAAAAAElEBgAAAAAAAABAktqsBwAAAACAy14xIp7dm/UUI+9sT0REFArFjAcBAACqhcgAAAAAAFKc6cl6AgAAgMyJDAAAAAAgQS6fy3qEEVf0BgMAAGCIRAYAAAAAcBG5fC5WvPi5rMcYcc8t2RJnjp+N/CgMKAAAgMrIZz0AAAAAAAAAAFAdRAYAAAAAAAAAQBKRAQAAAAAAAACQRGQAAAAAAAAAACQRGQAAAAAAAAAASUQGAAAAAAAAAEASkQEAAAAAAAAAkERkAAAAAAAAAAAkERkAAAAAAAAAAElEBgAAAAAAAABAEpEBAAAAAAAAAJBEZAAAAAAAAAAAJBEZAAAAAAAAAABJRAYAAAAAAAAAQBKRAQAAAAAAAACQRGQAAAAAAAAAACQRGQAAAAAAAAAASUQGAAAAAAAAAEASkQEAAAAAAAAAkERkAAAAAAAAAAAkERkAAAAAAAAAAElEBgAAAAAAAABAEpEBAAAAAAAAAJBEZAAAAAAAAAAAJBEZAAAAAAAAAABJRAYAAAAAAAAAQBKRAQAAAAAAAACQRGQAAAAAAAAAACQRGQAAAAAAAAAASUQGAAAAAAAAAEASkQEAAAAAAAAAkERkAAAAAAAAAAAkERkAAAAAAAAAAElEBgAAAAAAAABAEpEBAAAAAAAAAJBEZAAAAAAAAAAAJBEZAAAAAAAAAABJRAYAAAAAAAAAQBKRAQAAAAAAAACQRGQAAAAAAAAAACQRGQAAAAAAAAAASUQGAAAAAAAAAEASkQEAAAAAAAAAkERkAAAAAAAAAAAkERkAAAAAAAAAAElEBgAAAAAAAABAEpEBAAAAAAAAAJCkNusBAAAAAKhu5zqPx44nPpT1GBVxrvN4REQUC8WMJ6Echf/9d2trORUfnPNgxtNURlvLqYiIaG1tzXgSAADGCpEBAAAAAMNTLMS50z7g5PJVKBTj2JGTWY9RUX19fVmPAADAGCEyAAAAAKAsuVw+isXC/y6ynaVivMBg1MjnR+cv6Vtva6ipqcl4EgAAxgqRAQAAAABlGT95yptvMMhFxKpbsh6nMp7dG3GmJ3Kj9APq0S6fz0WhUIyrZl4Zh3etz3qcipj9/x6M5paT0dDQkPUoAACMEfmsBwAAAAAAAAAAqoPIAAAAAAAAAABIIjIAAAAAAAAAAJKIDAAAAAAAAACAJCIDAAAAAAAAACCJyAAAAAAAAAAASFKb9QAAAAAAo1Vra2tERJzrPB47nvhQxtOMvHOdx7MeAQAAgEtMZAAAAABQIX19fW/+oViIc6dbsx0GAAAARoCvSwAAAACokJqamqxHuDRyuawnAAAA4BLxJgMAAACACmloaIjm5uaYPO2KWPb80qzHGXFP3bE5ioVixCT/iwkAAGCs8CYDAAAAAAAAACCJyAAAAAAAAAAASCIyAAAAAAAAAACSiAwAAAAAAAAAgCQiAwAAAAAAAAAgicgAAAAAAAAAAEhSm/UAAAAAAFSnYqH45h/O9kQ8uzfbYSrlbE/WEwAAAFxWRAYAAAAADE8xIs74MB4AAGAsEBkAAAAAMGy5fC7rESrirbc1jNafDwAAYKhEBgAAAACUJZfPRbFQjMnTrohlzy/NepyKeOqOzVEsFGNS/cSsRwEAALgs5LMeAAAAAAAAAACoDiIDAAAAAAAAACCJyAAAAAAAAAAASCIyAAAAAAAAAACSiAwAAAAAAAAAgCQiAwAAAAAAAAAgicgAAAAAAAAAAEgiMgAAAAAAAAAAkogMAAAAAAAAAIAkIgMAAAAAAAAAIInIAAAAAAAAAABIIjIAAAAAAAAAAJKIDAAAAAAAAACAJCIDAAAAAAAAACCJyAAAAAAAAAAASCIyAAAAAAAAAACS1GY9AAAAAMBo1draGhERZzu64rklWzKeZuQVC8WsRwAAAOASExkAAAAAVEhfX19EvPlh/JnjZzOeBgAAAIZPZAAAAABQITU1NVEoFCIiIp/PZTzNyCt4kwEAAMCYIzIAAAAAqJCGhoZobm6OGbOujMYD67MeZ8TdMPUvhAYAAABjTD7rAQAAAAAAAACA6iAyAAAAAAAAAACSiAwAAAAAAAAAgCQiAwAAAAAAAAAgicgAAAAAAAAAAEgiMgAAAAAAAAAAkogMAAAAAAAAAIAkIgMAAAAAAAAAIInIAAAAAAAAAABIIjIAAAAAAAAAAJKIDAAAAAAAAACAJCIDAAAAAAAAACCJyAAAAAAAAAAASCIyAAAAAAAAAACSiAwAAAAAAAAAgCQiAwAAAAAAAAAgicgAAAAAAAAAAEhSm/UAAAAAAFSnQqEYERFnO7riuSVbMp6mMor/+zMCAADwJpEBAAAAAMNSLBTjzPGzWY8BAADAJSAyAAAAAGDY8vlc1iNURMGbDAAAAEqIDAAAAAAoSz6fi0KhGDNmXRmNB9ZnPU5F3DD1L4QGAAAAvyWf9QAAAAAAAAAAQHUQGQAAAAAAAAAASUQGAAAAAAAAAEASkQEAAAAAAAAAkERkAAAAAAAAAAAkERkAAAAAAAAAAElEBgAAAAAAAABAEpEBAAAAAAAAAJBEZAAAAAAAAAAAJBEZAAAAAAAAAABJRAYAAAAAAAAAQJLarAdgZHR3d8ePfvSj2L17d7z88svR1tYWJ0+ejHw+H/X19TFjxoy4+eab49Zbb40PfOADkcvlhvW8nTt3xrZt22Lfvn3R0tISnZ2dMX78+HjXu94Vc+bMiUWLFsXChQujttavGAAAAAAAAMBo4RPgKtfb2xubN2+Of/iHf4j29vZBr+nq6oqjR4/Gvn37YvPmzXHdddfFmjVr4sMf/vCQn7d///5Yv359/OIXvxh0lqampmhqaoqtW7fG1VdfHRs2bIjbbrttyM8BAAAAAAAA4PLj6xKq2LFjx2LZsmXx6KOPvm1gMJhXX3011qxZE1/96leju7s7+b6tW7fGkiVLBg0MBvP666/HypUrY9OmTcnPAAAAAAAAAODy5U0GVerEiROxfPnyaGpqGvB348aNi3e/+90xffr06Onpiddffz1ee+21Add973vfizNnzsQjjzxy0edt37491q1bF4VCYcCzbrjhhpg6dWq0tbXFL3/5y+jp6Sm55pvf/GZMmjQp7rnnnqH9kAAAAAAAAABcVkQGVWrdunUDAoNp06bFvffeG4sXL44rrrii5O+am5vj6aefji1btkSxWOzf/7d/+7e44YYbLhgAHD58OL70pS+VBAY1NTWxYsWKWL58edTX1/fvd3R0xObNm+M73/lOyfWPPfZYvP/974+5c+eW/TMDAAAAAAAAkC2RQRVqbGyMn/zkJyV7119/fTz99NMxY8aMQe+56qqr4qtf/Wp84AMfiPvvv7/kbQNPPPFE3HXXXTF16tRB7924cWN0dnb2r/P5fDz++ONxxx13DLh2ypQp8cUvfjHe+973xpo1a6K3tzciInp7e+ORRx6J7373u0P9cQEAAN7WvHnzoqWlJesxKm7mzJnxs5/9LOsxKmK0/xsePXo0IiLa2zovciUAg5k3b17s2bMn6zEq7g/+4A9G7X/rAYDRR2RQhZ555pmS9eTJk+Nb3/rW2wYGv23hwoWxbt26ePDBB/v3zpw5E9/73vdi9erVA65/5ZVXYvv27SV7n//85wcNDM5/zgMPPFDynF27dsXOnTvjD//wDy86JwAAQIqWlpZobm7OegyGYaz8Gxb6Che/CIABRnOI9tvGys8JAIwOIoMq09HRET/96U9L9j75yU/G7Nmzk8/45Cc/Gd/97nfj8OHD/Xs7duwYNDLYsmVLyfrKK6+MlStXJj3nU5/6VPzLv/xLHDx4sOQ8kQEAADDicvmYUDct6ylG3LnO4xHFMfLhtH9DAAAAqAoigyrzX//1X9HX11ey90d/9EdDOqOmpiYWLFhQ8tUFBw8ejGKxGLlcrn+vr68vtm3bVnLvnXfeGZMmTUp6Ti6XiyVLlsTXvva1/r3Gxsbo6upKPgMAACDFhLppcfvq7Re/sMrs/MhUrQAAIABJREFUeOJDce50a9ZjXBL+DQG4kHdGbWyK38l6jBF3b/wq3ojerMcAABiSfNYDMDSvvvpqyXrcuHHxnve8Z8jnnP/mg56enjhx4kTJ3ssvvxynTp0q2VuwYMGQnnP+9V1dXdHY2DikMwAAAAAAAAC4PHiTQZWZM2dOfPrTn47W1tZobW2NQqEQ+fzQW5Fz585d9Jo9e/aUrPP5fNx0001Des7MmTNj1qxZceTIkf693bt3x4c//OEhnQMAAAAAAABA9kQGVWb+/Pkxf/78YZ9z/hsRxo8fH+985zsveM3s2bNj8uTJQ37W9ddfXxIZHDhwYMhnAAAAAAAAAJA9X5cwBnV3d8dPfvKTkr3f+73fG3BdU1NTyfraa68t63nnfzXDoUOHyjoHAAAAAAAAgGyJDMagF154Id54442SvQULFgy4rrW1tWQ9Y8aMsp7X0NBQsu7o6Iiurq6yzgIAAAAAAAAgOyKDMaajoyMef/zxkr18Ph8f/ehHB1zb3t5esp4yZUpZzxzsvhMnTpR1FgAAAAAAAADZERmMIYVCIb785S8PeIvBxz72sQFfhdDZ2Rk9PT0le3V1dWU9d/LkyQP2Tp48WdZZAAAAAAAAAGRHZDCGfOMb34gdO3aU7NXX18fatWsHXNvd3T1gb9KkSWU9d7D7BjsfAAAAAAAAgMubyGCM+Na3vhWbN28u2cvlcvHQQw9FQ0PDgOvPf4tBRERNTU1Zz87nB/6aDXY+AAAAAAAAAJc3kcEY8OSTT8bjjz8+YP++++6LRYsWDXpPX1/fgL1yI4PB7isWi2WdBQAAAAAAAEB2arMegMopFouxcePGAW8wiIhYtmxZrF69+m3vra0d+KvR29tb1hyD3Td+/PiyzgIAAAAAAAAgOyKDUaqnpyfWr18f3//+9wf83dKlS+MrX/nKBe8fLAIo9ysOBrtPZAAAAAAAAABQfUQGo9CJEyfivvvui927dw/4u8997nOxbt26i55RV1cXuVyu5GsNzp49W9Y8Z86cGbA3adKkss4CAAAAAAAAIDsig1Hmtddei1WrVsVrr7024O/+/M//PFauXJl0Tm1tbdTV1cXp06f7906dOlXWTL99xlumTp1a1lkAAAAAAAAAZCef9QCMnJ/+9KexZMmSAYHBuHHj4uGHH04ODN7S0NBQsm5vby9rrra2tpL1hAkToq6urqyzAAAAAAAAAMiOyGCU+P73vx/33HNPnDhxomT/He94Rzz99NNx1113DfnMa665pmR95MiRsmY7/77zzwUAAAAAAACgOvi6hFFg8+bNsXHjxigWiyX7V199dfz93/99/O7v/m5Z51533XWxY8eO/vWvf/3rss45/80K1113XVnnAAAAQzNv3rxoaWnJeoyKOnr0aNYjAKNcofDm/28529EVzy3ZkvE0I+9sR1dE/N/PCQAAcDEigyr35JNPxmOPPTZg/6abbopvf/vbMWXKlLLPnjt3bsm6ra0tjh07FjNmzEg+o7u7Ow4ePFiyd+ONN5Y9EwAAkK6lpSWam5uzHgNgVCgWinHm+NmsxwAAAMicyKCKPfvss4MGBosWLYpHH300Jk6cOKzz3/e+90U+n49CodC/t3PnziF99cKePXuiu7u7ZO/WW28d1lwAAMAQ5fIxoW5a1lNUxLnTrVmPAIwh+Xwu6xFGnDcYAAAAQyUyqFI7duyIr3/96wP2//iP/zi+9rWvRT6fH/YzpkyZEnPnzo2f//zn/Xs//OEPhxQZ/OAHPyhZT58+3ZsMAADgEptQNy1uX7096zEqYtvDN0cUCxe/EKBM+XwuCoVizJh1ZTQeWJ/1OCPug3MejGNHTo7KgAIAAKiM4X8SzSV35MiRWLt2bckbBiIili5dGn/91389IoHBWxYvXlyybmxsjP379yfde/jw4di6dWvJ3t133z2i8wEAAAAAAABw6fi0twpt2LAhTp8+XbI3f/782LBhw4g/a/HixVFfX9+/LhaL8YUvfCE6OjoueF9XV1fcf//9ce7cuf69iRMnxtKlS0d8RgAAAAAAAAAuDZFBlWlsbIz//M//LNmbPn16PPzwwxV5Q0BdXV2sWrWqZO/QoUOxfPnyOHTo0KD3tLa2xooVK+LAgQMl+5/97Gdj5syZIz4jAAAAAAAAAJdGbdYDMDRPPfXUgL22tra45ZZbhn32Sy+9FFdfffWA/c985jPx4osvxt69e/v3Dh48GIsXL46Pf/zjMX/+/GhoaIj29vbYtWtXvPDCC3Hy5MmSM2688cZYvXr1sGcEAAAAAAAAIDsigyrS2toau3f/f/buPD7Oqlwc+DOTdKENbekSEGyRAhEogpTKRS7LLUtdWbyIWFCgIIrARRDkcn8gLnBdQPEDn1ZwoehFwIoXcUEFxGqvskkBkaWsWsu0aZpuaZo2bTLz+6O2Mpm0naQz8zaT7/ef9j1533Oe80nmycmZZ9738YqPW1NTEzfffHNMmzYtnn/++U3ta9asiVmzZsWsWbO2eP1uu+0W06dPj4EDB5Y7VAAAAAAAAADKyOMS+pA//elPiY09YsSIuO2222Ly5Mk9uu6ggw6KO++8M3bbbbcyRQYAAAAAAABApbiTQR/S2NiY6PgjRoyIW265JX7zm9/EbbfdFk8++WRks9luz21oaIgzzjgjTj755Ein1bIAAAAAAAAAVANFBn3IOeecE+ecc07SYcSxxx4bxx57bCxdujSefvrpWLJkSaxYsSIGDx4c9fX18ba3vS3Gjh2bdJgAAEA/0t7aHLNnTEk6jJJrb22OiA2PzwMop2w2F2MPvTbpMEoum81FRMSippaqnF/EhrlF+F0BAEDlKDKg10aNGhXHHHNM0mEAAABE5LLRvqp631zp7OxMOgSgH8g0rkw6hLLJZnNVPb8IvysAAKgcRQYAAAD0WalUOnK57h/jVk1qamqSDgHoB9KppCMovX/cyCAiqnN+Ef+co98VAABUiiIDAAAA+qyBQ0dG+6qmSKVTce6DZycdTsndcepdsbq5Lerr65MOBahy6VREy4XVd8fKYdMfimwuYtehg+Klsw9POpyyaJj5h1i4ut3vCgAAKiaddAAAAAAAAAAAQN+gyAAAAAAAAAAAKIoiAwAAAAAAAACgKIoMAAAAAAAAAICiKDIAAAAAAAAAAIqiyAAAAAAAAAAAKIoiAwAAAAAAAACgKIoMAAAAAAAAAICiKDIAAAAAAAAAAIqiyAAAAAAAAAAAKIoiAwAAAAAAAACgKIoMAAAAAAAAAICiKDIAAAAAAAAAAIqiyAAAAAAAAAAAKIoiAwAAAAAAAACgKIoMAAAAAAAAAICi1CYdAAAAAGyrXDYXd5x6V9JhlFzbsjUREdHU1JRwJOWzcW7trc0xe8aUhKMpvfbW5oiIyGZzceSEaxOOpvSy2VzSIQCwnZs0aVLMnTs36TDK7uCDD44nnngi6TAAoCIUGQAAAFAVVje3JR1C2XR2diYdQtlsmlsuG+2rqreYIiJi8cKVSYcAABXX2NiYdAgV0V/mCQARigwAAACoEul0KukQSm7jp8RramoSjqR8ampqIpvNJh1GRVTzzygAAAD9hyIDAAAA+rx0OhUvLL0u6TBK7sgJ18bihSujvr4+6VDKpr6+PjKZTAwdPSROnzU16XBK7o5T74rVzW2RTqei47Xq+xmtHX+5QgMAirJT1Mb0GJ90GCV3YbwWy6Mj6TAAoKLSSQcAAAAAAAAAAPQNigwAAAAAAAAAgKIoMgAAAAAAAAAAiqLIAAAAAAAAAAAoiiIDAAAAAAAAAKAoigwAAAAAAAAAgKLUJh0AAAAAAAC9s2TNuoiIyGQyUVNTk3A0pZfNZiMioiU6Eo4EAICNFBkAAAAAAPRRnbncpv9vfEO+GlXvzAAA+h5FBgAAAAAA1SCVdABlkNv6KQAAVJYiAwAAAACAvm7ogIiPTkw6itK7/cmI1euTjgIAgDdIJx0AAAAAAAAAANA3KDIAAAAAAAAAAIqiyAAAAAAAAAAAKIoiAwAAAAAAAACgKIoMAAAAAAAAAICiKDIAAAAAAAAAAIpSm3QAAAAAQPeWLmmNiIhFixbFm9/85oSjKY9FixZFRMSaFWsTjoTeyGZzERGxpLEljpxwbcLRlEe1z3FJY0tERPxjmgAAAFulyAAAAAC2U9nO7IZ/s9nIZDIJR1NeOe9w9mnZbC4WL1yZdBhl1R/mCAAAUAxFBgAAALC9S6VjUN3opKMoi/bW5ohcNukwKIF0OpV0CGWRfUMBTDXOMavABwAA6CFFBgAAALCdG1Q3OiZf8EDSYZTF7BlTon1VU9Jh0EvpdCqy2VzstsvwWPDoVUmHUxa14y+v6jmOPfTayDSujCqsnwAAAMoknXQAAAAAAAAAAEDfoMgAAAAAAAAAACiKIgMAAAAAAAAAoCiKDAAAAAAAAACAoigyAAAAAAAAAACKosgAAAAAAAAAACiKIgMAAAAAAAAAoCi1SQcAAAAAAAD9UUt0REREJpOJVCqVcDQAAMVxJwMAAAAAAEhANukAAAB6QZEBAAAAAAAAAFAUj0sAAAAAAIAE7RS1MT3GJx1GWXwkXopc0kEAACXlTgYAAAAAAAAAQFEUGQAAAAAAAAAARVFkAAAAAAAAAAAURZEBAAAAAAAAAFAURQYAAAAAAAAAQFEUGQAAAAAAAAAARalNOgAAAADKo6mpKSIi2lubY/aMKQlHUx7trc1JhwAAAADQrygyAAAAqFKdnZ0b/pPLRvuqpmSDAQAAAKAqeFwCAABAlaqpqUk6hIpJ1/jzFgAAAKAS3MkAAACgStXX10cmk4mddx0ec567KulwymLfUZdHNpuLUWPqkg4FAAAAoF/wUQ8AAAAAAAAAoCiKDAAAAAAAAACAoigyAAAAAAAAAACKosgAAAAAAAAAACiKIgMAAAAAAAAAoCiKDAAAAAAAAACAotQmHQAAAADQvWw2FxER7a3NMXvGlISjKY/21uakQwAAAAB6QJEBAAAAbO9y2Whf1ZR0FAAAAAAelwAAAAAkL5VOJR0CAAAAUAR3MgAAAIDtVDqdimw2F0NHD4nTZ01NOpyy+M5xMyOXzcUOIwYnHQoAAABQBHcyAAAAAAAAAACKosgAAAAAAAAAACiKIgMAAAAAAAAAoCiKDAAAAAAAAACAoigyAAAAAAAAAACKosgAAAAAAAAAAChKbdIBAAAAANC3LWpqibGHXpt0GGWRzeaSDgEAAGC7osgAAAAAgG2SzeYi07gy6TAAAACoAEUGAAAAAPRKTTod2WxnRESkUwkHUyZuZAAAAJBPkQEAAAAAvVI/ui4yjSsjnYpoufCYpMMpi2HTH1JoAAAA8AbppAMAAAAAAAAAAPoGRQYAAAAAAAAAQFEUGQAAAAAAAAAARVFkAAAAAAAAAAAURZEBAAAAAAAAAFAURQYAAAAAAAAAQFFqkw4AAACA8mhqaoqIiCWNLXHkhGsTjqY8stlcRFTvHDfOr23Zmrjj1LsSjqY8cv+YIwBAX9QSHRERkclkIpVKJRxNeR188MHxxBNPJB0GANsBRQYAAABVqrOzMyI2vFG9eOHKhKMpr2qfYy6bi9XNbUmHAQBAF9mkA6igxsbGpEMAYDuhyAAAAKBK1dTURDa7Ydszna7OT1Vl3/Ap+GqcY7XPLyJ/jgAAAMD2T5EBAABAlaqvr49MJhO77TI8Fjx6VdLhlEXt+Msjm81V7Rw3zm/nXYfHnOeqb34REfuOulyhAQDQ5+0UtTE9xicdRllcGK/F8n88FgIAIiLSSQcAAAAAAAAAAPQNigwAAAAAAAAAgKIoMgAAAAAAAAAAiqLIAAAAAAAAAAAoiiIDAAAAAAAAAKAoigwAAAAAAAAAgKIoMgAAAAAAAAAAilKbdAAAAABA/5XN5iIiom3Zmrjj1LsSjqb02patiYh/zhMAAAD6OkUGAAAAQOJy2Vysbm5LOgwAAABgKxQZAAAAANuFdDqVdAgl5w4GAAAAVBtFBgAAAEBi0ulUZLO52HnX4THnuauSDqfkjpxwbSxeuLIqCygAAADon9JJBwAAAAAAAAAA9A2KDAAAAAAAAACAoigyAAAAAAAAAACKosgAAAAAAAAAACiKIgMAAAAAAAAAoCiKDAAAAAAAAACAotQmHQAAAEBSJk2aFI2NjUmHUTaLFi2KiIim5taEI4GtW9LYEkdOuDbpMEpuSWNLRERks7kYe2j1zW9RU0vSIQAAbJNJkybF3Llzkw6j7A4++OB44oknkg4DqBKKDAAAgH6rsbExMplM0mGUXWc2m3QIsFXZbC4WL1yZdBhllWms7vkBAPRF1Vx4/kb9ZZ5AZSgyAAAASKVjUN3opKMoufbW5oicAgO2b+madGSznRv+n04lHE3pZbO5Tf+vwunFxunVpKpwcgAAAHRLkQEAANDvDaobHZMveCDpMEpu9owp0b6qKekwYItGjamLxQtXRjqdio7Xrks6nJIbe+i1kWlcGelURMuFxyQdTskNm/5QZHMRY3YYmHQoAADbZKeojekxPukwSu7CeC2WR0fSYQBVJp10AAAAAAAAAABA36DIAAAAAAAAAAAoiiIDAAAAAAAAAKAoigwAAAAAAAAAgKIoMgAAAAAAAAAAiqLIAAAAAAAAAAAoSm3SAQAAACSlqakpIiLaW5tj9owpCUdTeu2tzRERkc3mEo6k/BY1tcTYQ69NOoyS2/i9W9LYEkdOqL75RWyYG2zPNqbQas0zi5q8BgHYspboiIiITCYTqVQq4WgA2B4oMgAAAPqtzs7ODf/JZaN9VVOywbBNstlcZBpXJh1G2WSzuVi8sHrnB31BtecZANicbNIBALDdUWQAAAD0WzU1NZHN2jLry2rS6chmNxSLpKvwQ1VvvAlFuhonGP+8W0NN2hMd2f5V48twY56p8clUAACgSIoMAACAfqu+vj4ymUwMHT0kTp81NelwSu6OU++K1c1tVfvmdERE/ei6yDSujHQqouXCY5IOp+SGTX8osrmI3XYZHgsevSrpcMqidvzlkc3mon50XdKhQLfSqQ1vxO86dFC8dPbhSYdTchvzzJgdBiYdCgDbuZ2iNqbH+KTDKLmPxEtR/Q+YAygtHxMAAAAAAAAAAIqiyAAAAAAAAAAAKIoiAwAAAAAAAACgKIoMAAAAAAAAAICiKDIAAAAAAAAAAIqiyAAAAAAAAAAAKEpt0gEAAAAkpampKSIi2patiTtOvSvhaEqvbdmaiIjIZnMJRwIAlMumX/Nt6yNufzLRWMqibX1ERFjNAABsPxQZAAAA/VZnZ2dEROSyuVjd3JZwNAAA2yAXEavXJx0FAAD9gCIDAACg36qpqYlsNhsREel0KuFoSs8dDACgf0lV4XomZz0DALDdUWQAAAD0W/X19ZHJZGLnXYfHnOeuSjqckjtywrWxeOHKqiygAAA2SKc2PDJh6OghcfqsqUmHU3J3nHpXrG5uC6sZAIDtRzrpAAAAAAAAAACAvkGRAQAAAAAAAABQFEUGAAAAAAAAAEBRFBkAAAAAAAAAAEVRZAAAAAAAAAAAFEWRAQAAAAAAAABQlNqkAwAAALZfkyZNisbGxqTDKJtMJhMREYsXrowjJ1ybcDSlt6SxJekQ2EbZ3IZ/FzW1xNhDq+9nNCIiu3GSAPTKxjTatmxN3HHqXckGUwZty9ZERITfFgAA2w9FBgAAwGY1NjZueiO+2i1euDLpEGCzstlcZBr9jAKweblsLlY3tyUdBgAA/YAiAwAAYOtS6RhUNzrpKEquvbU5IpeNiIh0OpVwNKW38RPiNWlPyqsGVfgjGhH//AQuAAAA0DcoMgAAALZqUN3omHzBA0mHUXKzZ0yJ9lVNkU6nouO165IOp+Rqx18e2Wwu6kfXJR0KvZRObXgTftehg+Klsw9POpyyGDb9IYUGANug2n9XNMz8Qyxc3R5VWmsHANAn+TgLAAAAAAAAAFAURQYAAAAAAAAAQFEUGQAAAAAAAAAARVFkAAAAAAAAAAAURZEBAAAAAAAAAFAURQYAAAAAAAAAQFEUGQAAAAAAAAAARalNOgAAAADKa1FTS4w99NqkwyiLRU0tSYcAANuFxrb2aJj5h6TDKLnGtvakQwCARE2aNCnmzp2bdBhld/DBB8cTTzyRdBgUSZEBAABAlctmc5FpXJl0GABAGWVzEQtXe0MeAKpNY2Nj0iFURH+ZZ7VQZAAAAFClatLpyGY7IyIinUo4mDLJ5jb8W5Oq0gkCwFbUpFKRzW34hViNvw3/8avec38BALYjigwAAACqVP3ousg0rox0KqLlwmOSDqcshk1/KLK5iDE7DEw6FABIxJgdBsbC1e2RiogfREPS4ZTcR+KlyEXEMFvZAPRzO0VtTI/xSYdRchfGa7E8OpIOgx5SAAoAAAAAAAAAFEWRAQAAAAAAAABQFEUGAAAAAAAAAEBRFBkAAAAAAAAAAEVRZAAAAAAAAAAAFEWRAQAAAAAAAABQlNqkAwAA2JxJkyZFY2Nj0mFUxC677BJPPPFE0mHQQ5MmTYqnn346Ojs7kw4FoM/K5jb8u6ipJcYeem2ywZTBoqaWpEMAAACAklJkAABstxobGyOTySQdBmxWY2OjAgOAEslmc5FpXJl0GAAAAMBWKDIAALZ/qXQMqhuddBRl0d7aHJHLJh0GAGwX0qmkIyi9jXdqqElV4eQAAADolxQZAADbvUF1o2PyBQ8kHUZZzJ4xJdpXNSUdBtto512Hx5znrko6jLLYd9Tlkd34DhlAGaRTG96I33XooHjp7MOTDqfkhk1/KLK5iDE7DEw6FAAAACgJRQb0yquvvhr33ntvzJ07N+bPnx8rV66MmpqaGDVqVDQ0NMSRRx4Zxx9/fOy4445JhwoAAAAAAABAiSgyoEeam5vji1/8Ytx///0FX1u/fn1kMpnIZDIxe/bs+NrXvhYXXHBBTJs2LdLpdALRAgAAAAAAAFBK3vmlaPPmzYsTTzyx2wKD7qxevTquu+66OO+882Lt2rVljg4AAAAAAACAclNkQFEWLFgQZ555ZjQ3Nxd8raGhIY466qiYOHFiDBs2rODrv//97+Piiy+OXM6zfAEAAAAAAAD6Mo9LYKs6OjrioosuihUrVuS1H3vssXH55ZfH7rvvvqmtvb09fvazn8VXv/rVWLVq1ab22bNnx/e///0466yzKhU2AAAAAAAAACXmTgZs1V133RXPP/98XttZZ50VM2bMyCswiIgYNGhQnHLKKXHPPffEmDFj8r5288035xUeAAAAAAAAANC3uJMBW7Ru3br45je/mdf2jne8I6644ootXjdu3Lj41re+FaeeemqsX78+IiJWrFgRM2fOjE996lNli5fKmjRpUjQ2NiYdRkXssssu8cQTTyQdRslNmjQpnnzyyap/nEkqlYqJEydW7fdw7ty5SYdRdu2tzTF7xpSkwyiL9tYNjyLKZDKRSqUSjqY8qvk12NTUFBERSxpb4sgJ1yYcTXlksxt+R1Tr63DjazCbzcXYQ6vve7ioqSXpEAAAAACoMooM2KL7778/li1bltd26aWXFvUmyIQJE+LDH/5w3H777ZvaZs2aFf/xH/8R6bSbaFSDxsbGyGQySYfBNmhsbKz6AoOIiFwuV7UFMdU6rwK5bLSvako6Cnqpml+DnZ2dEbHhDerFC1cmHE2Z9YPXYaaxyr+HAAAAAFACigzYovvuuy/vuKGhIQ466KCir586dWpekcHSpUvjT3/6U/zLv/xLyWJkO5BKx6C60UlHURbtrc0RuWzSYQCwnaqpqYls1u+JapGuwpuJ/ONGFFFTpXdKAQAAAKDyFBmwWevXr4/HHnssr+3oo4/uUR977rln7L777jF//vxNbQ888IAigyozqG50TL7ggaTDKIvZM6ZU/ac2IyJ222V4LHj0qqTDKIuxh17bLz6ZuuvQQfHS2YcnHUbJDZv+UGRzETvvOjzmPFedP6NHTrg2Fi9cGel0Kjpeuy7pcEqu2l+D9fX1kclkqvY1GPHP12G1/q7Y+DOaTkW0XHhM0uGU3Mbv35gdBiYdCgAAAABVwj3r2awXXngh2tra8tomTpzY43663vng8ccf36a4AAAAAAAAAEiGIgM265VXXilo22effXrcT0NDQ0G/a9eu7XVcAAAAAAAAACRDkQGb9eqrr+YdDxkyJHbeeece9zNu3Li842w2G6+//vo2xQYAAAAAAABA5SkyYLOamvKfQ19fX9+rfsaMGVPQlslketUXAAAAAAAAAMlRZMBmNTc35x2PGjWqV/10d93y5ct71RcAAAAAAAAAyVFkwGatXLky77iurq5X/QwdOrSgraWlpVd9AQAAAAAAAJCcVC6XyyUdBNun97///fHyyy9vOn7Xu94VN910U4/7aWtri4MOOiiv7bLLLotzzz13m2PsqYEDB8b69esjnU7Hm970poqPX20WLVoU2Wx2w0GqSmuWctmkI6iYdDqVdAhlkc32n19z1fgtfOO3rz/8jFbjHL0G+75qfx3mvQarb3r5378qnF9E9c+x2ucXUf1zNL++r9rnaH593xvnWI1TfONfFObXN1X7HKt9fhHVP8f+ND/6vmr+GfXeXelsfP9uwIABsW7durKMUVuWXqkKXX/oamt79+NSU1NT0NbR0dGrvrZVZ2dnRERks9nIZDKJxFC1+tGb8dWqP70RWK2q/VvYH35G+8Mcq1l/+PZV+89olU+v6ucXUf1zrPb5RVT/HM2v76v2OZpf31ftUzS/vq/a51jt84uo/jlW+/zo+6r5Z9R7d6W38X3RclBkwGZ1/cFLp3v3SfXurtv06fcKGzx4cKxduzZqamqivr4+kRgAAAAAAAAAyqGpqSk6Oztj8ODBZRtDkQGb1fXOBb2tdunurgUDBw7sVV/bavXq1YmMCwAAAAAAAFANqvQh6pRC10KA9evX96qf7anIAAAAAAAAAIDeU2TAZu29PdcHAAAgAElEQVS44455x21tbb3qp7u7BwwZMqRXfQEAAAAAAACQHEUGbNaIESPyjltaWnrVT3fXjRo1qld9AQAAAAAAAJAcRQZsVn19fd7x0qVLe9VPc3NzQdvo0aN71RcAAAAAAAAAyVFkwGaNGzcu77ipqSk6Ojp63E8mkyloe/Ob39zruAAAAAAAAABIhiIDNmuvvfbKO+7o6IgFCxb0uJ+//e1vecejRo2KkSNHbktoAAAAAAAAACRAkQGbtf/++xe0Pfvssz3u5y9/+Uve8X777dfrmAAAAAAAAABIjiIDNmvkyJHR0NCQ1/bII4/0qI81a9bE008/ndd22GGHbXNsAAAAAAAAAFSeIgO26Kijjso7fuihh6K9vb3o6x988MGC87v2CQAAAAAAAEDfoMiALTrppJPyjlesWBF33XVXUdd2dHTEt7/97by2iRMnxp577lmy+AAAAAAAAACoHEUGbNFee+1V8HiDG264IZ566qmtXnvNNdfEyy+/nNc2bdq0ksYHAAAAAAAAQOUoMmCrLrnkkkin//mj0t7eHuedd17MmTOn2/PXrVsX11xzTfzwhz/Maz/ooINiypQpZY0VAAAAAAAAgPJJ5XK5XNJBsP37+te/XvDog1QqFf/2b/8W73//+2PcuHHR1tYWzz33XMyaNSvmz5+fd25dXV3cc889sfvuu1cybAAAAAAAAABKSJEBRclms3HllVfGPffc0+NrBw0aFDNmzIgjjjiiDJEBAAAAAAAAUCmKDChaNpuNG264IW677bbo6Ogo6ppddtklvva1r8U73vGOMkcHAAAAAAAAQLkpMqDHXnzxxZgxY0bMmTMn1qxZ0+05o0ePjg996ENx9tlnx4477ljhCAEAAAAAAAAoB0UG9NratWtj7ty50djYGEuXLo2amprYaaedYr/99ouGhoZIp9NJhwgAAAAAAABACSkyAAAAAAAAAACK4qPmAAAAAAAAAEBRFBkAAAAAAAAAAEVRZAAAAAAAAAAAFEWRAQAAAAAAAABQFEUGAAAAAAAAAEBRFBkAAAAAAAAAAEVRZAAAAAAAAAAAFEWRAQAAAAAAAABQlNqkA4BKe/TRR+OPf/xjPPnkk7Fw4cJYsWJFrF+/PkaMGBEjR46MAw44IA455JA47rjjYocddtjm8V599dW49957Y+7cuTF//vxYuXJl1NTUxKhRo6KhoSGOPPLIOP7442PHHXcswewinnnmmfjFL34RTz75ZGQymVi1alUMGDAgxowZE/vss09Mnjw53vve98agQYNKMh5QeU8++WRMnTo1IiJ22223+O1vf9vrvm666aZ45ZVXtjmmL33pS1FXV9ejax555JH49a9/HU8//XQ0NjZGa2trDBw4MN70pjfFhAkT4thjj41jjjkmamstV6AvK2XOeiNrLKBSfvnLX8avf/3rbe7n7LPPjre//e09uqbSuQ6oLnIIUAlJ7S3ZVwKKccstt8Q3vvGNiIj4wAc+EF/5yle2uc9K5p/Ozs6YPXt2PPTQQ/HMM8/EkiVLorW1NXbYYYfYbbfd4sADD4wpU6bE4YcfHqlUapvH64lULpfLVXRESMiDDz4YN910U7z00ktFnb/TTjvFtGnT4pxzzulVImhubo4vfvGLcf/992/13KFDh8YFF1wQ06ZNi3S6dzcYmT9/fnz2s5+Nxx57bKvnjho1Kj7zmc/EBz7wgV6NBSSnvb09PvjBD27KZdv6ht2//uu/RnNz8zbH9cgjj8TIkSOLOvfZZ5+Nq666Kl544YWtnvvmN785rr766jjqqKO2NUQgAaXOWRHWWEDlXXzxxfGrX/1qm/u58cYb493vfndR51Y61wHVRQ4BKqnSe0v2lYBivfbaa3HyySdHW1tbRGx7kUGl888f//jH+NznPhcLFizY6rn77LNPfOELX+hxYfu2sHKk6q1fvz7+3//7f3HhhRcWXWAQEbF8+fK44YYb4owzzoimpqYejTlv3rw48cQTi/pjLiJi9erVcd1118V5550Xa9eu7dFYERsWYCeddFJRm98REUuXLo0rrrgirrzyyshmsz0eD0jO5z//+R7lsi1ZvHhxSf4I7Imf/exnceqppxa1EIuIeP311+PjH/94TJ8+vcyRAeVQypwVYY0FJKPYdUupVDrXAdVFDgEqqdJ7S/aVgGK1trbGpz71qU0FBtuq0vnn29/+dpx99tlFFRhEbFgDfuQjH4m77767V+P1Rs3nP//5z1dsNKiwXC4Xn/nMZ+KnP/1pt1/fc889Y8KECTF+/PgYOnRoLF++vGBDeNGiRfF///d/ccIJJxR1+9sFCxbEaaedFsuWLSv4WkNDQ+y///4xatSoWL16dbS3t+d9ff78+fHiiy/G+973vqJva/L000/HOeecU/CHYE1NTey7774xYcKEGD58eKxatSrWr1+fd87zzz8fK1asUMkJfcQ3vvGNuP322/Pahg0bFmeeeWav+ps7d278/Oc/L0Vo8bGPfWyrj5h54IEH4tJLL43Ozs689gEDBsT+++8f++23X9TV1XWbix9//PEYMmRITJw4sSTxAuVX6pxljQUkoa2tLa6//vooxU0g3/Oe98Ree+21xXMqneuA6iKHAJVWyb0l+0pAsdrb2+P888+PP//5z3nt++67bxx77LE97q/S+ed73/teXHfddQXtQ4YMif333z/22WefGDx4cCxbtizvb9VsNhuzZ8+O8ePHx957793DWfach9FQ1WbOnBn33XdfXtuAAQPirLPOijPOOCPq6+vzvtba2hp33313TJ8+PVpbWze1v/LKK3HZZZfFt771rS2O19HRERdddFGsWLEir/3YY4+Nyy+/PHbfffdNbe3t7fGzn/0svvrVr8aqVas2tc+ePTu+//3vx1lnnbXV+bW0tMTFF19c8Ifhhz70objwwgtj5513zpvbD3/4w7jxxhtj3bp1m9rvuOOOOOyww3qVWIHKyOVy8bWvfS2++93vlrTfrlWXhx12WNx2220lHWOjBQsWxH/913/lLbJqamri3HPPjWnTpsWIESM2tS9btixmzpwZt956a975N9xwQxxyyCHxtre9rSwxAqVRjpxljQUkZd68eXnrkUGDBsVTTz0VNTU1JR+r0rkOqC5yCJCESu0t2VcCirV69eo4//zz49FHHy1Jf5XOP08//XRcf/31eW2DBw+OSy65JD70oQ/FkCFDNrVnMpmYMWNG/O///u+mtlwuF1dddVW8/e1vj1133bVXcy6WxyVQtZYuXRrf/OY389qGDh0a3/ve9+Kyyy4rKDCIiKirq4tp06bFj3/849hll13yvva73/0u5syZs8Ux77rrrnj++efz2s4666yYMWNG3h9zERs2p0455ZS45557YsyYMXlfu/nmm/P+yNucb37zm7Fo0aK8tiuvvDKuueaavM3vjXP72Mc+FnfccUdeEoqIuP766wsqsIDtw8qVK+OTn/xkyQsMIqIgX+27774lH2Oj6667Lq94K51Ox4033hiXXHJJ3kIsImLkyJFx2WWXxfTp06O29p/1kB0dHfG1r32tbDEC265cOcsaC0hK143zhoaGshQYRFQ+1wHVRQ4BklCpvSX7SkAxXn755fjgBz9YsgKDiMrmn1wuF9dcc010dHRsahs8ePCmItCu+0677bZbfOlLX4qrr746r3316tUVeUyMIgOq1o9+9KO8F35ExJe//OWYNGnSVq/dY4894uabby7YPLr11ls3e826desKihre8Y53xBVXXLHFscaNGxff+ta3YsCAAZvaVqxYETNnztzidc3NzfGDH/wgr+3EE0+MM844Y4vXHXDAAfH1r389r+1vf/tb/OQnP9nidUDl/eUvf4kPfOADMXv27LL0P2/evLzj/fbbryzjPP/88/HAAw/ktZ133nlx3HHHbfG6Y445piCHPvroo/HII4+UPEZg25UrZ1ljAUnqWmRQrvVSpXMdUF3kECApldhbsq8EFOPee++NU045JV577bWS9Vnp/POb3/wmnn322by2z372s/H2t799i9edfvrpMW3atLy2e++9N/76179u8bptpciAqvWrX/0q7/jAAw+Md73rXUVfv99++8UJJ5yQ1zZ37tzNVnPff//9Bc+8u/TSS4t6jt2ECRPiwx/+cF7brFmzCp7d8kY//vGP857/W1tbG5dccslWx4qIOProo2Py5Ml5bXfeeWdR1wLlt3LlyvjqV78aU6dOjUwmU5YxWltb4+9//3teW7mqze+666684+HDh8fHP/7xoq79yEc+Evvss88W+wOSVe6cZY0FJKlSn86rdK4DqoscAiShUntL9pWALXnttdfi/PPPj//8z/+MNWvWlLTvSuefrl8fP358nHzyyUWNd/HFF8fo0aM3HXd2dsaPfvSjoq7tLUUGVKXly5fHiy++mNf23ve+t8f9dH2G7vr16+Oll17q9tz77rsv77ihoSEOOuigoseaOnVq3vHSpUvjT3/602bP7zreEUccEW9605t6Pd5zzz0Xr7/+etHXA6W3bt26uO222+K4446LmTNn5r3JFbHhkyinn356ScaaN29e5HK5TcdDhgyJPfbYoyR9v1FnZ2f8+te/zms7/vjjY4cddijq+lQqFaeeempe25w5c0q+YAR6rlI5yxoLSEpHR0e88soreW3lupNBpXMdUF3kECAJldhbsq8EbM7SpUvjC1/4Qhx//PHx0EMPFXz9ox/9aBx88MG97r/S+WfZsmXx8MMP57WdcsopRRWNRmx4rMJJJ52U13b//fcXdW1vKTKgKr366qsFbW9729t63M/YsWML2pqbmwva1q9fH4899lhe29FHH92jsfbcc8+CZ+R1vQ3LRk1NTQXFDj0d753vfGdBMtzceEBlzJkzJ77yla/EypUr89rT6XScccYZcdttt8VOO+1UkrG63vr3rW99a6TTpV8WPPPMM9HS0pLX1tN81fX8NWvWxJw5c7Y5NmDbVCJnWWMBSXr11Vejvb1903FNTU289a1vLfk4lc51QHWRQ4CkVGJvyb4SsDm33HJL3HnnndHR0ZHXPnTo0PjSl74UV111VcEj0Xui0vnn4Ycfzivc6s14Xe+umclkCh6/UEqKDKhKw4cPj7PPPjve//73xyGHHBJ77LFH3m1CivXGDaUteeGFF6KtrS2vbeLEiT0er2uV+eOPP97teXPnzi1o62lF1sCBA2P//fcvajwgOePHj48f/OAHceWVV+Y9J3Nbdf1DsFy3/u2ar9Lp9FafIdXVLrvsErvuumtem3wF26dS5yxrLCBJXddLe+yxRwwePLgs41Qy1wHVRQ4BklKJvSX7SkBPHHXUUXHfffcV/YiBLal0/uk63qhRo+Itb3lLj8Y74IADCvbjypnvasvWMyRo7733jv/8z//c5n663hozIqK+vr6o87o+a6UYDQ0NBf2uXbu2YCOr63gDBw7s1a2oGhoa8m5/V86KJqBndtppp/jkJz8ZU6dOjYEDB5a8/65/CJbr1r9d89XYsWNj6NChPe6noaEhFi5cuOn4ueee2+bYgNIpV86yxgKSVKmizErnOqC6yCFAUiqxt2RfCShGQ0NDfPrTny74JP+2qHT+6Tpeb+6iN3DgwHjLW94SL7/88lbHKwVFBrAFXW8NV1NTE+PHjy84r+vjGYYMGRI777xzj8cbN25c3nE2m43XX3899tprry2Ot/vuu/fqVlRdx1uyZEm0tbXFkCFDetwXUBpvetOb4rTTTovTTjst6urqyjJGd88X3rhp/vzzz8d9990Xc+fOjb///e/R0tISdXV1MWbMmDjggANi8uTJcdRRRxX9CeWu+aq3z+br+via+fPn96ofoLTKnbOssYAkbW7jfPHixfHTn/40Hn/88XjppZdixYoVMWDAgBg9enTsvffecdRRR8Vxxx0XI0aMKGqcSuc6oLrIIUASKrW3ZF8J2JL9998/zjzzzHj/+99f8se1VDr/lHK8NxYZlDPfKTKAzXjllVfid7/7XV7bwQcfHMOHDy84t6mpKe+4u7sdFGPMmDEFbZlMpuAPuq7j9eaPx82Nt2jRothzzz171R+wbQ499NB46KGHtulZUcV45ZVXYt26dZuOa2tro7W1NT784Q/HU089VXD+8uXLY/ny5fHSSy/Fj3/84xg3blx8+tOfjve85z1bHatU+aprXl22bFmsWbOm4LnnQOVUImdZYwFJevHFF/OOR4wYEZdeemn86le/is7Ozryvtbe3R2tra/ztb3+LBx98ML761a/GueeeG9OmTdvqHV4qneuA6iKHAEmo1N6SfSVgcy644IKiC7t7o5L5p6OjI5YtW1aS8bqu6d54F4VSK21ZB1SJXC4XX/jCFyKXy+W1n3DCCd2e39zcnHc8atSoXo3b3XXLly/f6ngjR47s1XjdXdfdeEBl1NXVlb3AIKLwU3nZbDbOPPPMbv8I7M7f//73uPjii+Pqq6+Ojo6OLZ67dOnSvONS5qsVK1b0qi+gNCqRs6yxgKRkMpmCtcZVV10Vv/jFLwoKDLqzatWquOGGG+KMM84oWA91VelcB1QXOQRIQqX2luwrAZtTzgKDiMrmn6VLlxa8H9nb8bqu6VasWFHQd6koMoBufPe7343HH388r23s2LFx4okndnv+ypUr8457e7vg7p7n0tLSUtHxuvYNVJ/u/hB8o+HDh8f+++8fkydPjoMPPnizC5pZs2bFhRdeWHD9Rq2trbF+/fq8NvkK6AlrLCApXddLEZFXXDB48OBoaGiIo446Kg499NCCW2Bu9NRTT8WHPvShgk+lvFGlcx1QXeQQIAmV2FuyrwQkpdL5p7uip1KN19nZGatXr+5VX1vjcQlUxGOPPRZnnHFG2fq/9tpr45RTTilJX7/97W/jhhtuKGj/3Oc+t9nbXL7x1lARGzaceqO769rb28s2Xne3g+puPOhP+lK+6q3uNs0jIg466KD42Mc+FpMnT877dHIul4unnnoqZsyYEX/4wx/yrpk9e3bceOONcckllxT01zVXRXSfd4rR3XXd9Q/9TbXnLGssICKZXLe59dKuu+4a5557bpxwwgkFmz5///vfY+bMmXH33XfnfSLv9ddfj0996lNx2223RW1t4TZMpXMdUF3kECAJldhbsq8EJKXS+afc47W3t/e6aGFL3MkA3uDhhx+Oiy++uKBy8qyzzoojjjhis9d1TQDdbRwVo7tbDnd3u6hSjZdOF6aArd36HOj75s2bV9B2wQUXxJ133hnHHntsQS5KpVIxceLEuPXWW+Pyyy+PVCqV9/Vvfetb3f5x2bXaM6L7PFeM7vJVd/0D1cUaC0hKd2ubyZMnx7333hunnXZatxs048aNi89//vPx3e9+N4YNG5b3tccffzzuvPPObseqdK4DqoscAiShEntL9pWApFQ6/3RXZFDK8cq1plNkAP/w8MMPx/nnn19QpX344YfH5ZdfvsVruz6Ts7sXcTG6u667W0WVarzuktTmbnsOVIeWlpbYZ599Ytddd92UA84555y46KKLisol55xzTnziE5/Ia8vlcnHTTTcVnNvd84p7uzjq7rpyPUsK2H5YYwFJ2WmnnWKPPfbYdDe7iRMnxk033RTDhw/f6rXvfOc744YbbijIId/+9rdj7dq1BedXOtcB1UUOASqtUntL9pWApFQ6/3S35irleOVa03lcAkTEr3/967jssssKqocOPPDAuOmmm7b6Yu5aJd5dAipGd9VE3T2ioba2Ni/Wco8HVI9hw4bF7bffHhEbKiYXLly42WcIb85FF10U9913XyxYsGBT2+zZs2Pp0qUxatSoTW3dfYKmt1WT8hX0T9ZYQFL++7//OyI2bP4sXrw46urqevQ6PuKII+LEE0+Mn/zkJ5valixZEr/73e/i3e9+d965lc51QHWRQ4BKq9Tekn0lICmVzj+lHK+7uzCUK98pMqAiDjrooPj9739ftv6L+TTJ5txxxx1x7bXXFlTyHHjggXHrrbfG0KFDt9pH1xdob2+1VOxiZ+DAgXljlHs86E+253xVagMGDIjdd9+9x9fV1NTERz/60fjSl760qS2Xy8XDDz8cxx9//Ka27vJJb/NVJRdH0JdUe86yxgIiks11qVQqdtlll171e9ZZZ+UVGURE/PGPfywoMqh0rgOqixwCJKmce0v2lYCkVDr/lHK8Sq7pFBlQEQMHDuz1xky5ZLPZ+MpXvhLf//73C752yCGHxM0339ztcza7s+OOO+Ydt7W19Sqm1atXF7QNGTKk2/HeeG5vx2ttbS1qPOhPtsd8tT06/PDDC9qeeeaZvCKDurq6SKVSebd/KmV+3GGHHXrVF1STas9Z1lhARN/Ndfvss0+MHj06mpubN7U988wzBedVOtcB1UUOAfqqre0t2VcCklLp/NN1PVfq8QYPHtyrvramdw/pgj5u9erVcf7553dbYHDcccfFrbfeWnSBQUTEiBEj8o5bWlp6FVd3173x1uOlHm/VqlVFjQfQ1Z577hkDBgzIa1u6dGnecW1tbUEula+AnrDGAvq6hoaGvOOu66WIyuc6oLrIIUBftbW9JftKQFIqnX+6rudKOd6IESMKcm2pKDKg31m0aFFMnTo1Zs+eXfC1008/PW688cYe3zqkvr4+77i7jaNivPETLhuNHj068fEAutP11sIrVqwoOKdU+WrJkiV5x4MGDepRMRjQN1ljAX1d182icq6X5B7on+QQoC/b2t6SfSUgKZXMP8OGDSu4g1SpxitnQZUiA/qV559/Pk455ZR48cUX89pTqVRcfvnlcfXVV0dNTU2P+x03blzecVNTU7fPPdmaTCZT0PbmN795q+MtXLiwx2N1N96QIUNi5MiRveoL6H86Ozvzjru7zVyp8lXX67r2C1Qnayygr+vNeqncuQ6oLnII0Jdtba1kXwlISqXzT9d116JFi0oy3tixY3vVTzEUGdBvPPbYY/HRj360oIpnhx12iJtuuinOOeecXve911575R13dHTEggULetzP3/72t7zjUaNGdbsh3XW8RYsWxdq1a7d5vL322itSqVSP+wH6rvXr1/fqulwuV3DLpp122qngvK756q9//WuvxusuXwHVzxoL2B6sW7eu19d2/TReMeulcuc6oLrIIUDSyrm3ZF8JSEql809fzHeKDOgXHnnkkfj4xz8era2tee2jR4+O//mf/4kpU6ZsU//7779/Qduzzz7b437+8pe/5B3vt99+3Z73tre9Le84m83G888/X7bxgOpxxRVXxMknnxxHH310HHjggTF16tRe9fPyyy8XVJvvscceBed1zVdLliyJxYsX92isdevWxbx58/La5CvoH6yxgCR873vfiw9/+MMxZcqUmDRpUrz97W+P1atX96qvl156Ke+4u/VSpXMdUF3kEKDSKrm3ZF8JSEql80/X8V544YUe351q4cKFBY9ZmDBhQo/66AlFBlS9P//5z/HJT36y4FNo48ePj1mzZsUBBxywzWOMHDkyGhoa8toeeeSRHvWxZs2aePrpp/PaDjvssG7P3XfffWPYsGHbNN6CBQvi9ddfL2o8oHo0NjbGs88+G5lMJtauXRvz5s2Ltra2Hvfz6KOPFrRNmjSpoO0d73hHpNP5y42e5qu5c+cWfIJQvoL+wRoLSEJbW1s89dRTMX/+/Fi1alV0dnbGn//85x73M2/evFi+fHle28EHH1xwXqVzHVBd5BCg0iq5t2RfCUhKpfPPIYcckne8du3agvXZ1jz88MN5x6lUKg499NAe9dETigyoagsXLoxPfOITsWbNmrz2Aw44IO68886SPlvuqKOOyjt+6KGHor29vejrH3zwwYLzu/a5UU1NTRx++OF5bb/85S+LHisi4he/+EXe8cCBA+Od73xnj/oA+p6ulYvr16+PBx98sEd95HK5uOOOO/LaxowZ021V5MiRIwuqMHuar+67776CsVScQ/9hjQVUWndrmq7rkWL84Ac/KGibPHlyt+dWMtcB1UcOASqpkntL9pWApFQ6/0yYMCHGjBmzxet7Ot4BBxxQ1sdfKTKganV0dMRFF11U8MmRAw44IG677bZun4W5LU466aS84xUrVsRdd91V1LUdHR3x7W9/O69t4sSJseeeexY93iuvvFL0Ym7VqlVx++2357W9613vKvjkHlB93vve9xa0fec73ym4Pd2W3H777QXPdjrttNOitra22/NPPPHEvOM5c+YUffvOBQsWxM9+9rO8tpNPPrmgihSoXtZYQKUddthhMWLEiLy2n//85wV3KdmSZ599Nu699968tne+852x9957d3t+pXMdUF3kEKCSKr23ZF8JSEol808qlYoTTjghr+0nP/lJNDY2FjXeU089VXAng1NOOaWoa3tLJqVqzZw5s+B5crvttlvccsstUVdXV/Lx9tprr4LbnNxwww3x1FNPbfXaa665Jl5++eW8tmnTpm3xmiOOOKLgGVWf/exnY/78+Vu8rrOzMy677LK857KkUqk488wztxon0PdNmDChoCr85Zdfjm984xtFXf/oo4/G9ddfn9c2cuTILT5/78QTT8zbqM/lcvHpT386li1btsWx1qxZE5/61KfyPlEzePDgXj/rD+ibrLGAShswYED8+7//e15be3t7XHHFFQW3uuxOY2NjXHzxxbF+/fpNbalUKi644ILNXlPpXAdUFzkEqKRK7y3ZVwKSUun8c9ppp8WAAQO22E93mpub49JLL81rGz16dLzvfe/b4nXbSpEBVWnZsmVxyy235LWl0+m4/vrrY9SoUWUb95JLLsmrQmpvb4/zzjsv5syZ0+3569ati2uuuSZ++MMf5rUfdNBBMWXKlC2OlU6n45JLLslrW758eUybNi2eeeaZbq9pbW2NSy65JH73u9/ltb/vfe8ruO0LUL2uvPLKSKVSeW3f+c534stf/vJmN85zuVzcfcRDQoMAACAASURBVPfdce655xacc/XVV2/x7jB1dXX/v737Doviav8G/qVJkW4H1AiKCmpAMRpLjF2URLFHbMTeYtTER2OLaCwxRGONPVZEFI01Pir2x4Ld2BtKUVGkKUrd9w9/7Mvs7MLMsssqfj/XlevKOTsz5+zuzAE59zk3hgwZIqh79OgRAgMDNU7axcfHY9CgQbh+/bqgvn///ihfvrzGtoioeOLvWERU1IYNGyb6t2NkZCQGDx6MFy9eaDzv/Pnz+OabbxAdHS2o/+abb1C/fv182yzKsY6Iih+OIURUlIryb0v8uxIRGUpRjz8uLi7o0aOHoO7y5csYNGiQxn+HPnjwAIGBgYiNjRXUjx49GlZWVvm2V1hGCoVCodcWiAxg8eLFWLRokV6uPXv2bNGqlryCg4NF28wZGRnhyy+/hJ+fHypVqoS0tDRcv34doaGhooHI2toa4eHhqFy5sqT+jB07VpRnxczMDG3btkWbNm3g5OSElJQUXLx4EVu3bkV8fLzg2AoVKmDHjh06Tx9BRPqxaNEiLF68WFl2dnZGRESE7Ov8/vvvWL58uai+QoUK6Nq1K+rWrQt7e3skJyfj+vXr2L17N27duiU6vmfPnpg+fXqB7WVnZ6N37964ePGioN7S0hJff/01vvzyS5QtWxYJCQk4c+YMtm/fjuTkZMGxHh4eCA0NRYkSJWS+WyIyFF2NWQB/xyKionf06FGMGDECWVlZgnorKyv4+/ujcePGKFeuHN6+fYuHDx/iv//9r9rJPE9PT2zcuFHSH3iKeqwjouKFYwgRFaWi/NsS/65ERNro06cPzp07pyz7+/tjzpw5sq5R1OPP69ev4e/vL/o9zd7eHp07d0bDhg1RqlQpxMfH4+jRo9i1axfevHkjOLZZs2ZYvny5KBhM1xhkQMVS27ZtRTmddKWgIIOcnBxMmjQJ4eHhsq9tbm6OJUuWoGnTppLPSU9Px/Dhw3Hy5EnZ7dnb22Pt2rXw8PCQfS4RGYYuJ+ymTp2K0NBQrfvSuXNnzJw5EyYmJpKOT0pKQmBgIG7cuCG7LWdnZ2zYsAHOzs6yzyUiw9HlmMXfsYjIEHbu3IlJkyaJAg2k8vT0xMqVKyXvqFfUYx0RFS8cQ4ioqBXl35b4dyUikksXQQZA0Y8/MTEx6Nu3r2h3Aik8PT2xdu1a2NnZyT5XLqZLoGLn+fPnegswkMLY2Bi//PILBg0aBFNTU8nnlS9fHqtXr5b9jzlzc3MsXboUnTt3lhWVVLVqVWzYsIF//Cb6iAUFBSEoKAgWFhayzrO0tMSkSZMwe/ZsyQEGwP+fdGvevLms9ry9vbF582b+Q5DoI8ffsYjIEDp16oT169fDyclJ1nlGRkbo3r07Nm7cKCtlX1GPdURUvHAMIaKiVpR/W+LflYjIUIp6/HFxccH69evh7e0t67wWLVpg3bp1RRJgAHAnAyqGrl27hq5du+rt+gXtZJDX7du3sWTJEhw/fly0XUmu0qVLo3v37vj2229hY2NTqL6dP38ef/75J86cOYPMzEy1xzg7OyMgIAB9+vTh1lBEHyBdrgrO9eLFC6xfvx47duwQbfedV6lSpdCxY0cEBgaibNmyhWrz0KFDWLt2LS5evIicnBy1x7i7u6Nv377o0qWLILcoEX049DFmAfwdi4iKXnp6OsLDw7F582bcuXNH43EWFhZo1aoVAgMDUatWrUK1WdRjHREVLxxDiKgoFfXflvh3JSKSQlc7GeRVlOOPQqFAeHg4Nm3ahOvXr2s8ztvbG/3790e7du20bksbDDIgKgJv377FhQsX8PTpUyQkJMDExAQODg7w8PCAu7u7zn/JSU1NxcWLFxEfH4+XL1+iRIkScHR0RK1ateDm5qbTtoioeHnw4AFu3ryJxMREpKSkwNzcHGXKlIG7uzuqV6+u8zxOCQkJuHz5Mp4/f46kpCRYWFigbNmyqF27NipWrKjTtoio+OHvWERkCC9evFD+/pKSkgIjIyM4ODigSpUqqFOnjs4DjYp6rCOi4oVjCBEVtaL82xL/rkREhlLU409cXBz+/fdf5b9DS5YsifLly8PLy6vQCwK1xSADIiIiIiIiIiIiIiIiIiIikoShqkRERERERERERERERERERCQJgwyIiIiIiIiIiIiIiIiIiIhIEgYZEBERERERERERERERERERkSQMMiAiIiIiIiIiIiIiIiIiIiJJGGRAREREREREREREREREREREkjDIgIiIiIiIiIiIiIiIiIiIiCRhkAERERERERERERERERERERFJwiADIiIiIiIiIiIiIiIiIiIikoRBBkRERERERERERERERERERCQJgwyIiIiIiIiIiIiIiIiIiIhIEgYZEBERERERERERERERERERkSQMMiAiIiIiIiIiIiIiIiIiIiJJGGRAREREREREREREREREREREkjDIgIiIiIiIiIiIiIiIiIiIiCRhkAERERERERERERERERERERFJwiADIiIiIiIiIiIiIiIiIiIikoRBBkRERERERERERERERERERCQJgwyIiIiIiIiIiIiIiIiIiIhIEgYZEBERERERERERERERERERkSQMMiAiIiIiIiIiItKj7777DtWrV0f16tURHBxs6O4YRHp6OhYtWqT879KlS4buUrEybtw45T02a9YsQ3eHiIiIiIo5I4VCoTB0J4iIiIiIiHQtPDwcEydOFNTNnj0bnTt3NlCPCpaVlQWFQgEzMzNDd4W08PbtW1hYWOR7TPXq1QXl9/2eJKLC27VrF3788UcAgKOjIw4ePAhra2vRce/r+KDar88++wwbNmyQfZ0TJ05g4MCByvKmTZvg4+NT6P4VZy1atEBsbKyyPHLkSIwaNUrtsbGxsfD19UV6ejqMjIywbt06NGjQoKi6SkREREQfGe5kQERERERE9B64ePEiOnfujGfPnhm6KyTTvXv30Lt3b1y5csXQXSGi98yzZ88wY8YMZXnkyJFqAww+BidPnlT+v7W1Nby8vAzYm+LH2dkZffr0AQAoFApMnDgRr169MnCviIiIiKi4YpABERERERGRASUlJWHKlCno1asXbt++bejukAxv3rxBcHAwOnXqhMjISEN3h4jeQ9OnT0dKSgoA4JNPPkGPHj0M3CPDyRtk0LBhQ5iamhqwN8XTkCFDYGdnB+Ddzgbz5883cI+IiIiIqLhikAEREREREZGBPHz4EO3atcPWrVvBTHYflqSkJHTo0AErVqxAZmamobtDRO+hEydO4PDhw8ry6NGjP9qJ9WfPnuHevXvKcuPGjQ3Ym+LL1tYWgwcPVpZDQkIYwEhEREREesEgAyIiIiIiIgOJj49HYmKiobtBWnj16pUgTzYRUV6ZmZn45ZdflOXq1avD19fXgD0yrBMnTgjKTZs2NVBPir+AgACULl0aAJCdnY2ZM2cauEdEREREVBx9nOHTRERERERERAbAFaVEH4ctW7bg4cOHyvLw4cNhZGRkwB4ZVt5UCZUqVULFihUN2JvizdLSEoGBgZg3bx4A4Ny5czh48CBat25t4J4RERERUXHCnQyIiIiIiIiIiIh0JCMjAytWrFCWXVxc0KZNGwP2yLBycnJw+vRpZblJkyYG7M3HoWfPnrCyslKWlyxZYsDeEBEREVFxxCADIiIiIiIiIiIiHQkLC0N8fLyy7O/vD2Pjj/dPcNeuXUNSUpKyzCAD/bO2tka7du2U5Zs3byIiIsKAPSIiIiKi4ubj/RcOERERERERERGRDmVnZ2PVqlXKspGREfz9/Q3YI8M7ceKE8v/NzMzQoEEDA/bm49GlSxdBefny5QbqCREREREVR6aG7gAREREREdGH5P79+7hx4waePXuG7OxslCpVCk5OTqhXrx7Mzc0N3T08fPgQd+7cQUJCAlJSUmBnZ4fSpUvD09MTTk5OOm8vKioKkZGRSExMhJOTE+rXr49y5cpJPj86Ohp3795FUlISkpOT8ebNG5ibm8PBwQHOzs7w8PCAjY2NzvobExODmzdvIi4uDmlpabCysoKjoyM8PDzg6ur6weRMf/z4Mf79918kJiYiNTUVNjY2KFWqFNzd3eHq6qqXNjMyMnD58mXcv38fycnJsLCwQOnSpVGtWjVUr15dL23KkZmZiStXriAuLg4JCQnIyspC6dKlUa5cOXh7e8PS0lIv7UZHR+Pff//FkydPkJGRAUdHR5QrVw716tWDtbW1ztpJSEjA1atX8eLFCyQmJio/f1dXV9SoUUNn7eRKSkrCqVOnEBsbC3t7e3h7e6NatWqSzs3Ozsbt27dx8+ZNJCYmwsjICOXKlUPVqlX10tf3yfHjxxEXF6csN2jQAM7OzgbskeGdOnVK+f9eXl5aPxepqam4cOECoqKilOO3i4sLvLy8ULp06XzPVSgUuHbtGm7duoWXL1+iRIkScHR0RJ06dXQ2ZqampuLSpUt49uwZEhMTYWZmBkdHRzg5OeHTTz9FiRIldNKOVD4+PqhcuTIePXoEALh8+TJu3bpV7J9BIiIiIioaDDIgIiIiIiL6Py1atEBsbKyyHBkZCVtbW2RlZSE0NBTr1q1T/rFelZWVFZo3b45Ro0ahSpUqGttYtGgRFi9erPH1li1bCsojR47EqFGj8u13SkoKVq9ejf3792vsHwC4u7vD398fvXv3ljzZER4ejokTJyrLffv2xaRJk5CZmYnZs2djy5YtyM7OVr5ubGyML7/8EmPHjtU4IXn+/Hls27YNZ8+eFUzGqWNiYoJ69eohICAAbdu21SoI4PXr1wgNDUV4eDju3r2r8bgyZcqga9eu6NevHxwcHESvq34Wqvr27Sso+/v7Y86cOYI61cn42bNno3PnzlLeBhISErBhwwbs3LkTT5480Xics7MzfH19MWDAADg6Okq69tmzZwX9b9myJZYuXQoAePr0KZYuXYrdu3cjLS1NY5vdunVDYGAgLCwsJLWpK//++y9WrFiBkydP4vXr12qPMTc3R4MGDTBw4EBZq6j79OmDc+fOKcs7d+5EzZo1oVAosHv3bqxZswY3b95Ue66ZmRkaN26MESNGoE6dOvLe1P/Jzs7Gtm3bsH37dly7dg05OTlqjytbtizatm2LoUOHFjjZmismJkYw3tSoUQN///03ACA0NBTz5s1Damqq4BxPT0+MGjUKzZs3V3vN5ORkrFq1CuHh4Xjx4oXaY1xdXdG7d2/06tULRkZG+OeffzB69Gjl65999hk2bNigLCsUCrRs2VIwNlepUgX//POPpPeZl0KhQIsWLQTjzqhRozBy5EjZ19Jk69atgnKbNm10dm11MjMzMXr0aBw+fFhQX6VKFaxbt05W0Jc+pKam4urVq8qyplQJqmNQ+/btMX/+fADAo0ePsGDBAhw8eBCZmZmic42NjdGsWTOMHz9eFDCQmZmJjRs3Yu3atXj27Jnatl1dXTFq1Ci0b99e9vvLzs7GgQMHsGHDBly5ckXw8zAvKysrNGrUCAMHDoS3t7fsdrTVpk0brFy5UlneunUrpk6dWmTtExEREVHxxXQJRERERERE+YiNjUX37t0RFBSU7wR+Wloa9u7di6+++gpr1qwpsv5t3boVrVu3xp9//plv/wDgzp07mDt3Ltq1aydYWaqNqVOnYtOmTaIJlZycHERERODAgQOic54+fYoBAwYgICAAO3bsKDDAAHg3gXPu3DmMHj0affr00Thxqcm+ffvQqlUrzJ07N98AAwB4/vw5li1bhg4dOogm7Axtw4YNaNGiBZYtW5ZvgAHw7p5dtWoVWrdujb/++qtQ7e7duxe+vr4IDQ3VGGCQ2+aCBQvg6+uLO3fuFKpNqVJTUzFu3Dh07doVBw4c0BhgAADp6ek4fvw4+vbti6FDh+Lly5dat5uYmIiBAwfixx9/1BhgALyb3Dx69Ci6d++OWbNmyW7n/Pnz8PPzw9SpU3HlyhWNAQYAEB8fjw0bNqB169ZYu3at7Lby2rFjB6ZOnSoKMACA69evaxzfDh8+jDZt2mDFihX5PqcPHjxAUFAQAgICNE765mVkZIROnToJ6h4+fIh///23wHNVnTt3TjDuGBkZoWPHjrKvo8nz589x7NgxQZ2mSXVdyMrKwtixY0XjVbVq1bBhwwaDBxgAwOnTp5GVlaUsN27cWNb5O3bsQKdOnbBv3z61AQbAu587R44cQZcuXQSpGWJjY9GtWzfMmTMn33vtwYMHGDNmDH7++WdZfbt16xY6duyIMWPG4OLFixoDDIB3vyMcOnQIPXv2xIgRIwo1Bsmh+nnv2rUL6enpRdI2ERERERVvDDIgIiIiIiLSIC4uDgEBAbh+/brkczIzMzF37lxs3rxZjz17N6kye/ZsTJkyBUlJSbLOjY2NxeDBg0UrbqX6559/EB4enu8xvr6+gvKDBw/QpUsXnDx5Uqs2gXc7SwwePFgwYZWf4OBgjBkzRvZkTkJCAkaNGqVc1W1IWVlZGDlyJGbOnIm3b9/KOvfVq1eYPXs2JkyYgIyMDNlth4WFYdy4cfkGF6iKi4tD//79BavO9eHJkyfo1asX9uzZA4VCIevcI0eOoGfPnoiKipLdbkpKCvr16yfrPlYoFFi3bh3mzZsn+Zy9e/ciMDAQDx48kNW/tLQ0zJkzB5MnT5b8nOQVGxuLoKCgfI9RfbYBICQkBCNGjJA1Fl24cAF9+/aVFDjk7+8v2sVk9+7dktvKpfpM169fHxUrVpR9HU0iIiIEE80uLi6oXLmyzq6fV3Z2Nn744Qf897//FdTXqFED69evR5kyZfTSrlx5nxUHBwd4enpKPnfz5s2YMGGC5DEoLS0N3333HaKjoxETE4NevXrlGwikKiQkBOvWrZN07O7du9G1a9cCg9fUOXToELp374779+/LPleuevXqCXaXSU1NxZkzZ/TeLhEREREVf0yXQEREREREpMGYMWMEq8Y/++wztGnTBtWrV4eVlRWePn2KkydP4u+//xZNgvz2229o06aNaOtyNzc3tG3bFgDw8uVLREZGCl7/4osvBLnj3dzc1Pbt119/VbtKvU6dOmjbti08PT1ha2uL5ORk3L59G/v27RNsWZ2VlYUpU6bAzs5O2R8p0tPTRSkAVLm7uwv6/fbtW4wYMUI0mejg4AA/Pz94e3vDyckJlpaWeP36NZ48eYKLFy9i7969oknL69evIyQkBH369Mm3D6tWrcKKFStE9c7OzvDz80O9evVQqlQpvH37FtevX8e2bdsEK/Czs7MxadIkuLu7o2bNmspzcz+rN2/e4Pjx44Jr169fX5CeoHbt2vn2UYrJkyfj4MGDovrq1avDz88PHh4ecHBwQGJiIm7cuIE9e/bg9u3bgmN37NiBnJwc/Prrr5LbvXv3Lo4fP66cwLewsMBXX32Fxo0bw8nJCZmZmXj06BF27twpSCcAvAvSmDdvHhYsWKDFOy5Yamoq+vTpg+joaEG9mZkZfH190aRJE7i4uMDMzAzPnz/HmTNnsHfvXiQkJCiPffToEQIDA7Fz507Y2dlJbvvnn38WTPx7eHigQ4cOqFWrFmxsbBAfH69MB6J6765duxYdO3aEu7t7vm0cOnQI48aNEwVPODk54auvvlLeu2/evMHjx48RERGBiIgIwU4HYWFhMDc3x5QpUyS/NwCYO3duvhO6JiYmovHi2LFjCAoKEvXX2dkZnTt3hre3N+zs7JCQkIAzZ87g77//Vn4XUVFRmDt3boH9qlixInx8fATj5d69ezF+/HiYmJhIem/p6emiHVZUd0gorCNHjgjKclftS5WdnY3x48dj//79gvpatWphzZo1su5pfcsbZNCoUSMYG0tb73Tt2jXB92Vra4tu3brB29sbFSpUUE6Wr1+/XnDPpqWlYd68eYiKisLTp08BACVKlEDHjh3RtGlTVKhQAWlpabh+/To2bdokCohavHgxunXrBisrq3zf08SJE0U7K9ja2qJ9+/Zo3Lgxypcvj4yMDMTExCAiIgKHDh0SBKBER0ejb9++CA8P1+uOEyVKlICPj4/gezh69CiaNWumtzaJiIiI6OPAIAMiIiIiIiINcicTy5Qpgzlz5oi2va5VqxZatWqFAQMGYOjQobh3757ytdevXyMsLAzDhg0TnNO+fXtl3mfVHNQAMG3aNLi4uOTbr4iICNGW6La2tpg5c6bagIFGjRohMDAQ+/btw+TJkwXbyk+aNAkeHh6SV/Pu3bsXr169UpZr164NLy8vZGdn4+7duzh//rxopfP69etFK7K/+OIL/P7777CxsVHbjp+fH8aOHYspU6Zg3759gtfCw8PzDTK4deuWMpd3XsOGDcPw4cNRokQJQb2Pjw969+6NhQsX4s8//1TWZ2ZmYsqUKdi2bRsAoEGDBmjQoAEAcT574F1u99zXdeGvv/7Cjh07BHW5E8ddu3YVrexu0qQJBg0ahLCwMMycOVOwJfbff/8NLy8v9OrVS1Lbjx8/Vv7/F198gdmzZ4sCZnx8fNClSxfs3LkTkydPFky47d+/HxMmTED58uUlv1+pJk2aJAowqFevHubNmwdnZ2fR8S1btsTo0aMxd+5cwe4dcXFxmDBhApYtWya57dz72NraGtOmTcPXX38teN3T0xPNmzfHgAEDMHLkSFy4cEH5WnZ2NtavX4+ZM2dqvH5cXBx++uknwYS9sbExRowYgcGDB4vu3fr166NLly64fv06fvjhB8FztnHjRjRo0ABt2rSR9N5iYmJw69YtZdnZ2RkNGzaEnZ0doqKi8L///Q/e3t4oVaqU8pjU1FRMmjRJlMqhb9++GDdunGAFNQA0a9YMw4cPR1BQEHbt2gUAknfZ8Pf3FwQZPH/+HGfPnkWjRo0knX/48GHB2GVpaYl27dpJOleKrKws0QrxOnXq6Oz6uXJycjBx4kTs2bNHUO/t7Y2VK1dqHFMN4eHDh4JJfDmpI/I+4y1btsS8efNQsmRJwTGff/452rdvj549ewoCDfIGJ3h4eGDRokWin6sNGzZEjx49MHToUMF9lZKSggMHDsDf319tv548eYJRo0aJAgx8fX0xdepUQaAZ8G6c7NSpE27duoXx48cLgsBevHiB77//Hhs2bICpqf7+RFu7dm1BkEHelBJERERERNpiugQiIiIiIqJ8WFtbY926dflOjlSsWBGLFy+GmZmZoF51VasuZGRkYNq0aYI6GxsbbNq0qcAdCdq3b4+//vpLsEIzNTVV1orz3Ek6CwsLLF68GNu2bcPkyZMxbdo0bNy4Efv370fXrl2Vx+fk5GDjxo2Ca7i4uOCPP/4ocDLM2toa8+bNQ9WqVQX1N27cyDcFwvz580VbxU+dOhXff/+9aJI2l4mJCcaMGYNu3boJ6q9du4azZ8/m2099ePXqlWjyu0SJEli5ciW6desmCjDIZWRkhO7du2PlypWi9xocHIyUlBRZ/WjatCmWL18uCjDIq1OnThgyZIioXh/3/5EjR0Sr0Zs0aYJ169apDTDIZW1tjRkzZmDgwIGC+oiICNkpPMzMzPDnn3+KAgzycnR0xJIlS2Bvby+oP3r0aL7XnjNnDpKTkwV1s2fPxsiRIzXeu8C74IZNmzahWrVqgvpZs2ZJTpuQdwJ++PDhOHDgAGbNmoX//Oc/WLZsGY4dO4aJEycKzlm3bh2eP38uqBsyZAgmTZokCjDIZWNjg19//RU9evSQ1K9c7dq1E60ul5MyQTVVQps2bUST1oVx9+5dvHnzRlAnJzWAFAqFApMmTRK9Fx8fH6xevfq9CjAAIHq2tNnZoVmzZli0aJHG76p69eoIDAxU+5qzszPWrVunMXDP2toac+bMEf3svnjxosb+LF26VLTbR48ePTB//nxRgEFeNWrUwKZNm0SBJxcvXsTOnTs1nqcLtWrVEpSjo6NlpxEiIiIiIlLFIAMiIiIiIqJ8DBs2TGPKgryqVKkiWjEsJxe0VHv37kV8fLygLigoqMAt2HPVqVMHY8aMEdT9888/iIuLk9WPX375Ba1btxbVV6lSBWXLllWWL168iGfPngmOGTp0aL5bUedlamqKjh07iupVP4Nc0dHROHbsmKCuRYsWCAgIkNTejz/+KOqb6k4KRWH9+vWi7fa///57yTslNGjQQPQ9v3r1Cps2bZLcB1NTU/zyyy+StjcPDAwUTdTp4/5fs2aNoFy6dGksWLBA1LYm48aNE024qV6zIN26dUP9+vULPM7BwQHdu3cX1D1//lw0KZ8rOjoahw4dEtT17NlT8pb+jo6O+O233wQBKE+ePBFtqV+QHj16YPTo0aLP1N7eHtWrV1eWMzMzRQFEn376KUaPHl1gG0ZGRpg8ebIoKCI/JUuWFI2x//3vfwU7dmjy8uVL0YS3ppXq2sqbjgZ49x5dXV11dn2FQoEpU6YgPDxcUP/5559j1apVOg2Y0JW8n7m7u7vstABmZmb46aefCkyJkbs7kKrx48fD1tY233NdXFzg7e0tqLt//77aY2NiYkSff82aNTFlyhSNgV952djY4Pfffxd9VytXrhTtBqJLqoF6wLsAOiIiIiKiwmCQARERERERkQampqaCVfkF8fLyEpQzMjIEq4N1ISQkRFCuUaOGxgkWTbp37y6YeMnKypK1ktLNzQ0dOnSQdKy5uTn69OmDL7/8Em5ubrC1tRWlU5DSnqq8KR/y2rt3ryg3/KhRoyS3ZWdnJ9hC3c7OTvbqf11QnRguV64c+vfvL+sa/fr1Q4UKFQR1YWFhks9v3ry55ElBa2tr0YSxrlfK3r9/H+fOnRPUDRo0SNbqbWNjY3z77beCulOnTuHJkyeSryFnBb7qmAAACQkJao8NDQ0V5Gw3MzPDd999J7kt4N14oLpafPv27ZLPNzExwYgRIyQde/z4cSQmJgrqRowYUeCEcK4SJUpIbiuXamDAq1evEBERUeB5e/bsEezo4OTkhIYNG8pquyB3794VcmmIxwAAIABJREFUlMuXLw9zc3OdXFuhUODnn38WPb+5O41YWlrqpB1dysjIEDyvclIl5Priiy/wySefFHicq6uraKcPe3t7tYFw6lSpUkVQ1jTmHzx4ULQzyNixYyUHOQHvdj7q3bu3oC4qKkqQskHXXFxcROkY7ty5o7f2iIiIiOjjwCADIiIiIiIiDdzc3ETbnedHdUIXgGhb5cJ4/fo1/v33X0Gd3AAD4F2qg88//1xQd/78ecnnN2vWTNKqTeBdLujJkydj+fLl2LdvHyIjI2FtbS2rv+pW6Krmw86lmhO9WrVq8PDwkNXesGHDsHnzZpw+fRrnzp3D/PnzZZ1fWC9fvhRNWPr7+0uevM1lYmIiCpKJjY0V5EjPj4+Pj6z2ypcvLyirbh1fWOrSVsgNWAHeTVyqfpZS738bGxvBav6CqBsTNH0uqu+vQYMGKFWqlOS2cjVv3lxQvnz5suSUCTVq1JAcWKK6M0CpUqXQtGlTaZ38P61atZI1xjZo0ECUFkNKygTV9AIdO3aUPIZJFRMTIyjnl75DrpkzZ2LLli2CuhYtWmDp0qU6C2TQtQsXLgh+/mmTKkHKjiHAu+AhOzs7QV3t2rUlj5mq52r6ua3686VChQpaBU+o7nACQK9BBqampqLnWu7uRUREREREqhhkQEREREREpIGcyUQAalMA5F2ZXFiXL18WXU/bnN81a9YUXVvqds2qW0vr071793D48GFRvepuBblUt4DWpq+VKlVCvXr18s2vrU+RkZGi96ftquvPPvtMVCd1Qr2w97/UiW2pLly4ICiXKVNG9vbrwLtAAdUc7fnlYM/L3d1d1uS01DHhzZs3ovQSunq237x5gxs3bkg6t27dupLbuXz5sqBcp04dSak18jIzM0Pt2rUlH29kZCRKH3H8+HFRapG87t+/LwrO0nWqBACi4B1tAkTUmTVrligthZeXFxYuXChavf8+yRuEYm5uLjlgIC856SZUP4tKlSpJPlfKTgQKhUIUCFC/fn3Z9zzwbmcB1SAUOYF+2lD9eSY12IyIiIiISBPTgg8hIiIiIiL6OKmubiyI6nbEAHSaZ1l1dTsArF69Glu3bpV9LdVVt69fv0ZiYqKkiTF1+Z0LQ6FQID4+HtHR0Xj8+DHu3buHO3fu4Nq1axonD9UFGSQkJIjSU8idKH8fqNu6X+5uDLnUTVRLXcEq9/5XnajTdY7xe/fuCcrp6emy0wnkUt0OXfV50ERfY0JUVJRod45jx44hKipKVnuA+lXYMTExqFOnToHnynm2Vfum7bNWs2ZNnDhxQvLx/v7+WLp0qXIMyMzMxIEDBzSmsdi1a5egXLduXVSuXFmrvuZHNXWEg4NDoa+5atUq3L9/X1R/8+ZNREdHy5qEL2qnTp1S/n/9+vW12nGhdOnSWrcvJ42KlMCh1NRUUZoebQOBAKBWrVqCiX597yygGmSg63Q2RERERPTxYZABERERERGRBnK39VdH04p7bSQnJ4vq/ve//+ns+klJSZKCDORsb67O7du3ceTIEdy4cQMPHjzA48ePkZ6eXqhrAsDz589FdbqY6CtqqoEVZmZmsie3c5UsWRKWlpaCLfrV3Ufq6OL+1yXVfqekpODAgQN6ubYm+hoT1AXT3Lp1C7du3Sp0e4D09yf1PktNTRUFM2h7j8p9RitWrIh69eoJVn7v3r1bbZCBQqEQpVPo3LmzVv0siGoaDEtLy0JfU12AAfAuwOann37C5s2btVpJr28vXrwQ3LvapBQA1O8EIpW6AJ/CUPeMFiYIQvVnrdRnVFsWFhaC8tu3b/XaHhEREREVfwwyICIiIiIi0kBqPueiou9JCNXV3ZrY2tpqdf2TJ09i/vz5oq3LC1KiRAlkZGQUeJy6XPfv20S5FKqTWXJW5KpjbW2tVZDB+zZ5qc/7X+q19TUmvC/PttRAAXW7JWg7IazNM+rv7y8IMjh//jzi4uLg5OQkOC4yMlKwWtzCwgK+vr5a9bMgqpO2Urbgl8Pe3l4wNly6dAlr167FgAEDdNqOLpw8eVIQTKNtkIGuP8PCUBdkUJixWfXc5ORkKBQKWelY5FBNJ6HuGSYiIiIikuP9+osBERERERERaaS6nbquSZnIB+SvEM3OzsbPP/+MAQMGSAowMDMzg4eHB/r27YsVK1bgzz//lNXeh051O/3C7oaRnZ0tKL9vwTNS6fP+1/ezZej2pT7bUu8NdWOAtiujpfYtL19fX0FQg0KhwJ49e0TH/f3334Jyq1at9BZ4pDo5rMtdbL766ivs2bNHtOvDH3/8gQcPHuisHV05efKk8v/LlSuHatWqGbA3uqEuzUlhvuOsrCxB2cTERG8BBoC4r+9bEBkRERERfXi4kwEREREREdEHQnXlo5mZGa5du6bXiQldmD59OkJDQ9W+5uLiAk9PT1StWhVVqlSBm5sbqlatKlh1eebMGUntqNthQTWH9odANR3Fq1evCnW91NRUQVl12+wPhY2NjSCPePfu3TFjxgwD9kh31N27ISEhqFu3rgF6UzB1Ox5o+6xpc3+XLFkSrVu3FgQR7N69G4MHD1aW09PTRek09JUqAXi3k0PeHSl0tR199+7dMX36dBgbG2PixIkYP3688rX09HRMnDgRISEhRTppnN/PHIVCIUjj07hx46Lokt6pu+cLMzarnqvvcVn1fixMKgoiIiIiIoBBBkRERERERB8M1cnnzMxMPH/+HGXLljVQjwp27NgxUYCBqakpevfujd69e6NixYoFXiM9PV1SW+omahMTE6V19D2i+j4yMzORnJysVc77pKQk0Sr5wuQRNyQ7OztBkEFcXJwBe6Nb6r7buLi49zbIwNTUVLR9f0xMjFbX0vZ79Pf3FwQZ3LlzB3fu3IG7uzsA4OjRo4IAm/Lly+Pzzz/Xqi0p9BFk0LlzZwQFBSkn9Tt27Ijdu3fjxIkTymMuX74sKW3CnTt38PjxY0RHR+Px48do06aNpM9DdcU9AJibm2s8/saNG0hISFCWmzZtWmAbHwJ1z+iLFy+0vl58fLygrO9xWfV+LFmypF7bIyIiIqLij3tjERERERERfSCcnZ1FdTdv3jRAT6Rbs2aNqG7u3LmYOHGipAADAIIJq/w4OjqKVmfeuXNH0rl5ZWRkIDg4GGFhYTh9+jRiYmJEKQf0qVKlSqK669eva3UtdedJ/dzfN6r3/82bN3W6Jb0hqXu2b9y4YYCeSFe7dm1B+datW1pdR9sxrGHDhqLP7Z9//lH+//79+wWvdezYUa+r/VUnofMGYGirfv36ol0DgoKCROPcH3/8gfv37+d7ra5du2LEiBGYM2cONm/ejHv37knqg7ogL0tLS43Hnzp1Svn/xsbGeg3sKEr29vai3YSkpP/RRHVsdnFx0fpaUqgG3GkTtEZERERElBeDDIiIiIiIiD4Q9erVE9XlXdEqR2RkpHIS/fHjx3rJCZ+amoqzZ88K6ry9veHn5yfrOuoCBdTlxzYxMUGtWrUEdVevXpXVFvBusnTFihWYPHky+vfvj5YtW2o9ya8NdavXVT9HqdSdV6NGDa2uZWiq939CQoLWE9RbtmzBvn37cOXKlUKtRtaVMmXKiIJL8ua1lyM6OhqbNm3C0aNHcffuXaSlpemiiyKq9+mtW7fw7NkzWdcozHdoZGSEjh07CupyAwvevn2LY8eOCV7r1KmTVu1Ipfr9PXnyRC/tODk5YezYsYK69PR0/PTTT/kGQ6nukJJ3V5D8qNsNJr9V93l/Jnl6esLBwUFSO+87Y2NjeHl5CeoiIyPV/iwqyMOHD0U7GdSsWbNQ/SvI06dPBWV1wWxERERERHIwyICIiIiIiMhA8strrU758uVFqx137dolOy+0QqFAUFCQchK9devWaNSoETIyMmRdpyCxsbGilebe3t6yrpGTk4OIiAhRvabJNNWJ6Bs3bhS4wleV6uSklZUVPDw8BHVyvzs5SpcujU8++URQFx4eLns3haysLISHhwvqypQpAzc3t8J20SDq168vqtu8ebPs61y7dg3Tpk3DmDFj0L17dzRu3BjTp0/XRRcLxcfHR1C+ffs2Lly4IPs6a9euRVBQEIYMGQI/Pz94e3trFWxTkHbt2gnKOTk52L59u6xrbN++vVABTv7+/oJn8cGDB7h//z7+97//CYIrvLy84OrqqnU7UlSuXFlQVp3U1aWAgADRWJqbNkGTMmXKCMpSx8WoqChRnbqdNwDg9evXuHTpkrLcpEkTSW18KFTHoKdPn2oV6BcWFiaqa9Cggdb9KkhGRoYoqET1fiUiIiIikotBBkRERERERAaizdbdXbp0EZSTk5OxfPlyWdfYvXu3aHeA5s2bo0SJErL7kx91QQty85SHhobi0aNHonpNE5Nff/21KABg5cqVkttLT08XTcw3bdoUpqamgjoTExPJ19SG6vccHx+Pv/76S9Y11qxZg+fPnwvq5O4i8T6pV6+eKPhi586dsrfpnz9/vqiuTZs2hemaTqh+5wAQHBwsK7gkOjpaNIHp5OQkSm2gC66urmjYsKGgbuXKlYiOjpZ0fkxMDP78889C9aFSpUqiwKITJ06IJn79/f0L1Y4UVapUEZRfvHiBlJQUvbRlbGyMmTNnwszMTFC/cOFCjcEDqvfA6dOnJQWWHT16VFSnumNMrrNnzwrG5uIWZNCxY0fRZz5//nxZgTLR0dEICQkR1JUpU0b0LOnSw4cPRQF/+g66ISIiIqLij0EGREREREREBqJuUr+gSfhevXqJ8nGvXLkSBw4ckNRmdHQ0fvnlF0GdkZER+vXrJ+l8OcqVKyeqO3LkiOQdE06fPo3Zs2erfU3T5+Tq6oqmTZsK6nbs2CHI1Z6fhQsXIi4uTlD3zTffiI7T5ruTo2fPnqLvecGCBZLTJpw9exaLFi0S1JmZmSEgIEBnfSxqxsbGCAwMFNRlZmZi9OjRklMerFu3TpAzHni3Tbk+J/ik8vHxEW3HfuHCBcyZM0fS+RkZGfjhhx9Ez1e/fv30tvPGyJEjBddOS0vD4MGDC0yb8OzZMwwZMgSvX78udB9UAwiOHz8uSDVhbm6O9u3bF7qdgqh+dwC0TgUhRdWqVTF06FBBXXp6OiZOnKg2MEV1p4yUlBRs2rQp3zaioqKwdetWQV3JkiXx6aefqj0+7+dubW2t9jP5kJUvX160g8fNmzcxc+ZM0SS+OqmpqRg7dqwohUlAQIAoeEGXVO9DExMTvQQeEREREdHHhUEGREREREREBmJnZyequ3v3br7n2Nvb47vvvhPUKRQKjBkzBitWrMh3ReWVK1fQu3dvJCUlCeo7dOgAT09PGT2Xply5cqKV50+ePMGkSZPyDTR4+/YtlixZgkGDBiE9PV3tMflNTo4bN04UBDBu3Dhs3rxZ40RQdnY2/vjjD6xatUpQ37hxY3z++eei421sbER1BX13ctja2mL06NGCuoyMDAwaNAhhYWEa34dCoUBYWBgGDRok+oyHDBmCihUr6qyPhtC5c2fRvRoVFYXu3bvnm1ogOzsbK1asUBu0Mm7cOL2mv5Bj4sSJosnG9evXY9y4caLtzvN69uwZBgwYgMuXLwvqnZ2d0atXL730FXi3fbzqDgwPHjyAv78/wsLCRIE3b9++RVhYGPz9/XHv3j2d9KFdu3awtLRUls+ePYvHjx8ryy1btoStra1O2sqPm5sbSpUqJajTZ5ABAAwePBjVqlUT1F25cgVr1qwRHdu2bVvY29sL6oKDg7F582bk5OSIjj99+jR69+4tGoM7dOgACwsLtf3JG2TQoEED0Q4wxcHo0aNF99OWLVswduzYfJ/RO3fuoE+fPqLUJZ988gkGDBigl77munHjhqDs4eEBa2trvbZJRERERMVf8fttn4iIiIiI6ANRvnx5GBsbCyZ4Zs+ejZycHLi6uuLNmzewtbVF1apVBecFBgYiMjIShw8fVtZlZ2cjODgYoaGh8PPzQ926dVG6dGlkZmbiwYMHOHToEI4cOSKaTHJxccG0adP09h779OmDGTNmCOp27dqFq1evomvXrqhVqxbs7e2RkZGBmJgYnD9/Hv/8849gssbY2BhmZmaCyS7VNAB51ahRAxMmTEBQUJCyLisrC9OnT8eWLVvw1VdfoVatWrCzs0NKSgquXr2K7du3i3KP29nZCa6Rl5mZGcqUKSPox7Jly2BrawtPT09kZWXBxMRE47biUvTv3x+RkZE4dOiQsi49PR2TJ0/Ghg0b4Ofnp3wfycnJuHHjBnbv3q02fUCTJk0wfPhwrfvyvihRogT++OMPdO7cWbAVfWxsLHr16oUmTZqgVatWcHNzg42NDZKSknD16lXs2LEDDx8+FF2vX79+op0vDMnLyws//PCDKBhiz549OHr0KPz8/NCoUSPl2BEXF4dTp05h9+7dotXRZmZmWLBggc7ToKiaOHEibt68ievXryvrEhISMHnyZMyaNQvVq1eHvb09kpKScPv2bUE/TUxMlN9TLrkBH9bW1mjdujV27doF4N2znlenTp20eVta8fHxEewqc/HiRfTv319v7ZUoUQIzZ87EN998IxjbFy5ciBYtWsDNzU1ZZ25ujoEDB+K3335T1mVmZmL69OlYvXo1Pv/8czg6OiIhIQHXrl3D7du3Re1ZWVlh2LBhavsSHR0tSG1T3FIl5KpYsSJmz56NESNGCOr37duHkydPokOHDmjcuDHKlSuHrKwsREdHIyIiAocOHRLdm9bW1li8eLHen9FLly4JyvXr19dre0RERET0cWCQARERERERkYGYm5vD09MT165dU9Y9e/YMY8eOVZY7dOiA33//XXRucHAwfvzxRxw8eFBQLyfPubOzM1atWqXXVb49e/bE/v37cf78eUF9VFSUYLJLE3t7e/z2229Yu3atYJv7vJ+ZOgEBAUhMTBSlDLh9+7bayTNVVlZWWLlyJVxcXDQeU69ePUEahlevXmHKlCnKspeXF0JDQwtsKz+//fab2u9Z6vsAgObNm+P333+HiYlJofryvqhYsSLWrl2LYcOGIT4+XvDayZMnBaup89OxY0eMHz9eH10slP79++Pt27dYsGCBYMeKV69eYcuWLdiyZUuB1zA3N8fvv/+OOnXq6LOrAN5NlK5evRr9+vUT3ZNpaWmiCc5cpqammDdvHkJCQnDu3DllvTYTrp07d1YGGeRVpkyZIp3sbtWqlSDI4OzZs8jJyYGxsf42EvXy8kLv3r2xfv16ZV1GRgYmTJiALVu2CJ77AQMG4NSpUzh9+rTgGjExMQgLC8u3HWNjY8yaNQtOTk5qX1d97oprkAHw7nueM2cOpkyZItg9KCUlBSEhIQgJCSnwGqVLl8ayZctEO1HoWkpKiiAACHjXfyIiIiKiwmK6BCIiIiIiIgOaMGFCvpO/miaSLS0tsWjRInz33XeCrcKl+vLLLxESEoIqVarIPlcOU1NTLF26FJ999pnsc9u2bYs9e/agadOmovzR586dE63cVjVy5EgEBwfDwcFBVrs1atRAWFiYxrzjucaMGZPvZ3/nzh1Jebrzk/s9jxo1SuMW5fmd+5///AdLly6FlZVVofrxvqlVqxa2bdum1USmhYUFxo0bh7lz576327kPHToUixcvRvny5WWfW7VqVaxfv75IJxIdHBwQFhaGYcOGScot7+7ujg0bNqB9+/ai3VW0CTJo2LAhnJ2dRfUdO3Ys0uCali1bCp7TpKQk0QSvPowZM0b0/q9evYrVq1cL6oyNjbFs2TK0adNG1vXt7e2xaNEi+Pr6ajwmb5BBpUqVUKlSJVltfGj8/f3x119/iVICSdGyZUuEh4cXSRDQ2bNnkZ2drSw7OTmhbt26em+XiIiIiIo/BhkQEREREREZkI+PD1atWqVxMvHhw4einNi5jIyMMGLECBw6dAjffvstKlasmG9bpqamaN68OVauXInly5ejXLlyhe6/FHZ2dli3bh2mT58u2L5bHXt7e/j5+SE0NBQLFy5EmTJlALzb0SGvtLQ0bN++vcC2/fz8cOjQIYwaNQqVK1fO99hq1aphxowZCAsLE6WoUOeTTz7B5s2bNb6ntLQ0QW54bRkZGWHkyJE4ePAg+vbtiwoVKuR7vIuLC4YNG4aIiAh8++23el1FbUjlypXD6tWrsXHjRrRs2RIlS5bM9/hSpUrh22+/xb59+zB48GDZ2/IXtVatWuHgwYOYNGkSPD09C+xv7dq1MWPGDOzcuRNeXl5F1Mv/z9zcHN9//z2OHDmCqVOnokmTJvjkk09QsmRJWFlZoXLlyvD19cXChQsRHh6unOh88+aN4DraBE0ZGRnh66+/FtX7+/tr92a0VLJkSXz55ZeCuiNHjui9XSsrK0yfPl1Uv2jRIty/f19QZ2lpiYULF2LJkiWoU6dOvvdVqVKlMGDAAOzbty/foJWsrCycOXNGWS7Ouxjk5ePjg3379uGXX37Bp59+mu9Ya2VlBV9fX2zZsgVLly4tsp+/ERERgnL79u3f+7GPiIiIiD4MRorCLqsgIiIiIiKiQsvMzMSlS5dw9+5dJCcnw9TUFA4ODqhUqRLq1q0raXUwADx69Ai3b9/Gy5cvkZSUBDMzM9ja2qJKlSqoVauW7NXw+hAdHY1r167hxYsXeP36NUqWLAlHR0e4urqiRo0aep0Uf/ToEW7duoUXL14gJSUFJUuWROnSpeHt7V3g5L0mCoUCV69exc2bN5GYmAhjY2PY2dmhYsWK8Pb21ssuAvfu3cPdu3fx8uVLpKSkwNLSEmXLlkWNGjXg6uqq8/Y+BJmZmbh69Sri4uLw8uVLpKWlKe+tmjVrwtXV9YOeXHv58iWuXr2KFy9eIDExEQqFAjY2NnByckLt2rXh6Oho6C5qpU2bNnj06JGy/O233+I///mP7Ovs3r0bP/zwg7Jcu3ZtbNu2TSd9lOPkyZMYMGCAslylShVBWpX3TUJCAi5duoT4+HikpKTAxMQEpUuXhru7O2rWrClpPD5//jwCAgKU5SVLlnyUW/InJSXh8uXLeP78ORITEwG82+XDzc0Nnp6eMDc3L9L+ZGRkoHHjxkhJSQHwLhhn3759H+3PCCIiIiLSLQYZEBERERERERFRkVMoFPD29hbsZjBx4kT0799f9rVyd+/I9fPPP+Obb77RRTdl69ChA+7du6cs79y5EzVr1jRIX+jjdfjwYQwfPlxZ/uKLL7By5UoD9oiIiIiIipPiuWciERERERERERHpzeXLl9G7d29MmjQJK1aswMGDB2Vf4+bNm6J0CdWrV5d9ncTERJw4cUJZtrS0hJ+fn+zr6EqfPn0EZSmpXYh0LTw8XFDu16+fgXpCRERERMURgwyIiIiIiIiIiEgWS0tLREZGYtu2bQgODsbIkSPx8OFDWdfYsmWLoGxqagpPT0/Zffn777+RmZmpLPv6+sLGxkb2dXSlU6dOKFu2rLK8c+dOpKWlGaw/9PF58uQJjhw5oix7enqicePGBuwRERERERU3DDIgIiIiIiIiIiJZKleuDEtLS0Hd1q1bJZ8fGRkpWuHfpEkT2NrayupHWloa1q9fL6gLCAiQdQ1ds7CwwNChQ5Xl1NRU7Nq1y4A9oo/Nli1bkJ2drSyPHj0aRkZGBuwRERERERU3DDIgIiIiIiIiIiJZLCws8MUXXwjq1q1bh5CQECgUinzPPXToEIYOHYqsrCxB/cCBA2X14dWrV/j+++8RGxurrPvss89Qq1YtWdfRh27dusHZ2VlZXrt2LXJycgzYI/pYvH79WrBLiLe3N5o1a2bAHhERERFRcWSkKOhffkRERERERERERCpu376Nzp07i4IFqlevDj8/P3h4eMDBwQEAkJiYiFu3buHgwYO4fPmy6Fq9evXCtGnT8m3r119/hZubG8zNzfH06VMcP34cSUlJguM2bdoEHx8fHby7wtu/fz++//57Zfm3337DV199ZcAe0cdgxYoVCA4OBgAYGRkhNDQUn376qYF7RURERETFDYMMiIiIiIiIiIhIK5s2bcKMGTMK3L0gP+3atUNwcDBMTU01HpOQkIBGjRrle50ePXogKChI637ow4ABA3Dy5EkAgJubG/bs2QNjY24sSvqRlpaGFi1aIDExEcD7+UwQERERUfHAf9UQEREREREREZFWAgICEBwcrNyxQA5zc3OMGzcOCxYsyDfAAABKlSoFKysrja/Xr18fP/30k+w+6NvUqVNhYWEBALh//z527txp4B5RcbZmzRplgEGpUqUwduxYA/eIiIiIiIor7mRARERERERERESFkpycjM2bN2Pnzp2IiorK91gnJyf4+vqib9++KF++vOQ2/Pz8cPfuXUGdmZkZevbsiR9//BHm5ubadF3vQkJC8PPPPwMAypQpgwMHDqBkyZKG7RQVO8+ePUPbtm3x5s0bAO/SJjRr1szAvSIiIiKi4opBBkREREREREREpDNPnz7FjRs38PTpU7x69Qo5OTmwsrJChQoVULVqVVSpUkWr6yYmJuLChQt4/PgxMjMz4ezsjEaNGsHR0VHH70D3RowYgUOHDgEAhgwZwhXmpHM//vgjdu3aBQDo3bs3pkyZYuAeEREREVFxxiADIiIiIiIiIiIiIiIiIiIiksTY0B0gIiIiIiIiIiIiIiIiIiKiDwODDIiIiIiIiIiIiIiIiIiIiEgSBhkQERERERERERERERERERGRJAwyICIiIiIiIiIiIiIiIiIiIkkYZEBERERERERERERERERERESSMMiAiIiIiIiIiIiIiIiIiIiIJGGQAREREREREREREREREREREUnCIAMiIiIiIiIiIiIiIiIiIiKShEEGREREREREREREREREREREJAmDDIiIiIiIiIiIiIiIiIiIiEgSBhkQERERERERERERERERERGRJAwyICIiIiIiIiIiIiIiIiIiIkkYZEBERERERERERERERERERESSMMiAiIiIiIglZw/cAAAAXklEQVSIiIiIiIiIiIiIJGGQAREREREREREREREREREREUnCIAMiIiIiIiIiIiIiIiIiIiKShEEGREREREREREREREREREREJAmDDIiIiIiIiIiIiIiIiIiIiEiS/wfOSKhENoFf4wAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 2400x1800 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "hatch_pattern = ['/', '/', '+', '/', '/', '/', '\\\\']\n",
    "plt.style.use('seaborn-whitegrid')\n",
    "plt.figure(figsize=(12, 9), dpi=200, facecolor=\"white\")\n",
    "\n",
    "plt.xlabel('Interaction energy (kJ/mol)', fontsize=18)\n",
    "plt.ylabel('Frequency', fontsize=18)\n",
    "cmap = mpl.cm.get_cmap('RdYlGn')\n",
    "a = np.linspace(0,1,6)\n",
    "req_str=r'$r_{\\mathrm{eq}}$'\n",
    "rvert_str=r'$r_{\\mathrm{eq}}^{\\mathrm{vert}}$'\n",
    "\n",
    "ax = plt.gca()\n",
    "ax.grid(False)\n",
    "\n",
    "hist = plt.hist(benchmark_by_disp, \n",
    "                color=[cmap(a[0]), cmap(a[1]), cmap(a[2]), cmap(a[3]), cmap(a[4]), cmap(a[5]), sns_blue], \n",
    "         label=['0.75'+req_str, '0.9'+req_str,'1.0'+req_str,'1.1'+req_str,'1.25'+req_str,'1.5'+req_str,'1.0'+rvert_str], \n",
    "                bins=30, stacked=True, edgecolor=\"black\" )\n",
    "plt.tick_params(labelsize=18,pad=10)\n",
    "\n",
    "# hist[2][0].set_hatch('+')\n",
    "\n",
    "plt.legend(fontsize=18,frameon=True, fancybox=True)\n",
    "\n",
    "for key in ax.spines:\n",
    "    ax.spines[key].set_linewidth(1.0)\n",
    "    ax.spines[key].set_color('black')\n",
    "plt.show()\n",
    "# plt.savefig('benchmark_hist_x7.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([165.,   0.,  38., 255.])"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.array(cmap((np.clip(a[1],2,10)-2)/8.) ) * 255."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([  0., 104.,  55., 255.])"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.array(cmap(a[5]))* 255"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "df_displacement = pd.read_excel('displacement_error_rank_angs.xlsx', header=[0,1],index_col=[0])\n",
    "df_displacement_raw = pd.read_excel('displacement_error_angs.xlsx',index_col=[0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize=30\n",
    "plt.figure(figsize=(24, 10), dpi=200, facecolor=\"white\")\n",
    "\n",
    "bar_width = 0.3\n",
    "opacity = 1.0\n",
    "N = len(df_displacement)\n",
    "displacement_mse = df_displacement['MSE','Value']\n",
    "displacement_mse_func = df_displacement['MSE','Functional']\n",
    "displacement_mue = df_displacement_raw.loc[displacement_mse_func]['MUE']\n",
    "# displacement_mue_func = df_displacement['MUE','Functional']\n",
    "\n",
    "ax = plt.gca()\n",
    "\n",
    "ind = np.arange(N)    # the x locations for the groups\n",
    "width = 0.35         # the width of the bars\n",
    "delta = 0.05 # bar offset\n",
    "edgewidth = 1.5\n",
    "\n",
    "neg_len = len(displacement_mse[displacement_mse < 0.])\n",
    "color_list = [\"red\"] * neg_len +[\"green\"] * (len(displacement_mse)-neg_len)\n",
    "\n",
    "rect_mue =  ax.bar(ind, displacement_mue, bar_width+0.35, bottom=0, \n",
    "                      label='MUE', color=sns_ochre, edgecolor='black',linewidth=edgewidth)\n",
    "\n",
    "rect_mse =  ax.bar(ind, displacement_mse.abs(), bar_width, bottom=0, \n",
    "                      label='MSE', color=color_list, edgecolor='black',linewidth=edgewidth)\n",
    "\n",
    "\n",
    "xtick_pos = []\n",
    "for i in ind:\n",
    "    xtick_pos.append(i+bar_width/2.)\n",
    "ax.set_xticks(xtick_pos)\n",
    "ax.set_xlim((-1, N))\n",
    "\n",
    "ax.set_ylabel('Error in H'+r'$_2$'+ ' distances\\n(in Angstroms)', fontsize=fontsize)\n",
    "\n",
    "displacement_mse_func = [rename_func(x) for x in displacement_mse_func]\n",
    "ax.set_xticklabels(displacement_mse_func, fontsize=fontsize-10, rotation=90)\n",
    "# ax.set_yticklabels(tuple(yticklabels), fontsize=fontsize)\n",
    "ax.tick_params(axis='y', labelsize=fontsize )\n",
    "\n",
    "ax.grid(False)\n",
    "    \n",
    "# autolabel(rect_mue, n_round=1)\n",
    "\n",
    "for key in ax.spines:\n",
    "    ax.spines[key].set_linewidth(1.0)\n",
    "    ax.spines[key].set_color('black')\n",
    "    \n",
    "legend_elements = [Patch(facecolor=sns_ochre,edgecolor='black',label='MUE',linewidth=edgewidth),\n",
    "                   Patch(facecolor=\"red\",edgecolor='black',label='Negative MSE',linewidth=edgewidth),\n",
    "                   Patch(facecolor=\"Green\",edgecolor='black',label='Positive MSE',linewidth=edgewidth),\n",
    "                  ]\n",
    "\n",
    "    \n",
    "ax.legend(handles=legend_elements, loc='upper center', ncol=3, frameon=True, fancybox=True,fontsize=fontsize)\n",
    "plt.show()\n",
    "# plt.savefig('H_displacements.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th>NA</th>\n",
       "      <th colspan=\"2\" halign=\"left\">wMSE</th>\n",
       "      <th colspan=\"2\" halign=\"left\">wMUE</th>\n",
       "      <th colspan=\"2\" halign=\"left\">wRMSE</th>\n",
       "      <th colspan=\"2\" halign=\"left\">wMaxE</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>NA</th>\n",
       "      <th>Functional</th>\n",
       "      <th>Value</th>\n",
       "      <th>Functional</th>\n",
       "      <th>Value</th>\n",
       "      <th>Functional</th>\n",
       "      <th>Value</th>\n",
       "      <th>Functional</th>\n",
       "      <th>Value</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>SVWN5</td>\n",
       "      <td>-0.549205</td>\n",
       "      <td>B2PLYP-D3_BJ</td>\n",
       "      <td>0.081831</td>\n",
       "      <td>wB97M_2</td>\n",
       "      <td>0.098132</td>\n",
       "      <td>M06-2X-D3_0</td>\n",
       "      <td>0.899116</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>SPW92</td>\n",
       "      <td>-0.547696</td>\n",
       "      <td>wB97M_2</td>\n",
       "      <td>0.090555</td>\n",
       "      <td>B2PLYP-D3_BJ</td>\n",
       "      <td>0.102576</td>\n",
       "      <td>M06-2X</td>\n",
       "      <td>0.899116</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>MS2-D3_OP</td>\n",
       "      <td>-0.141426</td>\n",
       "      <td>PBE0-D3_BJ</td>\n",
       "      <td>0.097145</td>\n",
       "      <td>revM06</td>\n",
       "      <td>0.107694</td>\n",
       "      <td>M11</td>\n",
       "      <td>0.913990</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>MS2</td>\n",
       "      <td>-0.140159</td>\n",
       "      <td>XYGJOS</td>\n",
       "      <td>0.102827</td>\n",
       "      <td>XYGJOS</td>\n",
       "      <td>0.111965</td>\n",
       "      <td>XYG3</td>\n",
       "      <td>1.219937</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>SCAN-D3_BJ</td>\n",
       "      <td>-0.118156</td>\n",
       "      <td>wB97M-V</td>\n",
       "      <td>0.107286</td>\n",
       "      <td>wB97M-V</td>\n",
       "      <td>0.115370</td>\n",
       "      <td>DSD-PBEPBE-D3</td>\n",
       "      <td>1.219937</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "NA        wMSE                    wMUE                   wRMSE            \\\n",
       "NA  Functional     Value    Functional     Value    Functional     Value   \n",
       "1        SVWN5 -0.549205  B2PLYP-D3_BJ  0.081831       wB97M_2  0.098132   \n",
       "2        SPW92 -0.547696       wB97M_2  0.090555  B2PLYP-D3_BJ  0.102576   \n",
       "3    MS2-D3_OP -0.141426    PBE0-D3_BJ  0.097145        revM06  0.107694   \n",
       "4          MS2 -0.140159        XYGJOS  0.102827        XYGJOS  0.111965   \n",
       "5   SCAN-D3_BJ -0.118156       wB97M-V  0.107286       wB97M-V  0.115370   \n",
       "\n",
       "NA          wMaxE            \n",
       "NA     Functional     Value  \n",
       "1     M06-2X-D3_0  0.899116  \n",
       "2          M06-2X  0.899116  \n",
       "3             M11  0.913990  \n",
       "4            XYG3  1.219937  \n",
       "5   DSD-PBEPBE-D3  1.219937  "
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_displacement_weighted = pd.read_excel('displacement_error_rank_weighted_asymm.xlsx', header=[0,1],index_col=[0])\n",
    "df_displacement_weighted_raw = pd.read_excel('displacement_error_weighted_asymm.xlsx',index_col=[0])\n",
    "df_displacement_weighted.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize=30\n",
    "plt.figure(figsize=(24, 10), dpi=200, facecolor=\"white\")\n",
    "\n",
    "bar_width = 0.3\n",
    "opacity = 1.0\n",
    "N = len(df_displacement_weighted)\n",
    "displacement_mse = df_displacement_weighted['wMSE','Value']\n",
    "displacement_mse_func = df_displacement_weighted['wMSE','Functional']\n",
    "displacement_mue = df_displacement_weighted_raw.loc[displacement_mse_func]['wMUE']\n",
    "# displacement_mue_func = df_displacement['MUE','Functional']\n",
    "\n",
    "ax = plt.gca()\n",
    "\n",
    "ind = np.arange(N)    # the x locations for the groups\n",
    "width = 0.35         # the width of the bars\n",
    "delta = 0.05 # bar offset\n",
    "edgewidth = 1.5\n",
    "\n",
    "neg_len = len(displacement_mse[displacement_mse < 0.])\n",
    "color_list = [\"red\"] * neg_len +[\"green\"] * (len(displacement_mse)-neg_len)\n",
    "\n",
    "rect_mue =  ax.bar(ind, displacement_mue, bar_width+0.35, bottom=0, \n",
    "                      label='MUE', color=sns_ochre, edgecolor='black',linewidth=edgewidth)\n",
    "\n",
    "rect_mse =  ax.bar(ind, displacement_mse.abs(), bar_width, bottom=0, \n",
    "                      label='MSE', color=color_list, edgecolor='black',linewidth=edgewidth)\n",
    "\n",
    "\n",
    "xtick_pos = []\n",
    "for i in ind:\n",
    "    xtick_pos.append(i+bar_width/2.)\n",
    "ax.set_xticks(xtick_pos)\n",
    "ax.set_xlim((-1, N))\n",
    "\n",
    "ax.set_ylabel('Error in H'+r'$_2$'+ ' distances\\n(in Angstroms)', fontsize=fontsize)\n",
    "\n",
    "displacement_mse_func = [rename_func(x) for x in displacement_mse_func]\n",
    "ax.set_xticklabels(displacement_mse_func, fontsize=fontsize-10, rotation=90)\n",
    "# ax.set_yticklabels(tuple(yticklabels), fontsize=fontsize)\n",
    "ax.tick_params(axis='y', labelsize=fontsize )\n",
    "\n",
    "ax.grid(False)\n",
    "    \n",
    "# autolabel(rect_mue, n_round=1)\n",
    "\n",
    "for key in ax.spines:\n",
    "    ax.spines[key].set_linewidth(1.0)\n",
    "    ax.spines[key].set_color('black')\n",
    "    \n",
    "legend_elements = [Patch(facecolor=sns_ochre,edgecolor='black',label='wMAE',linewidth=edgewidth),\n",
    "                   Patch(facecolor=\"red\",edgecolor='black',label='Negative wMSE',linewidth=edgewidth),\n",
    "                   Patch(facecolor=\"Green\",edgecolor='black',label='Positive wMSE',linewidth=edgewidth),\n",
    "                  ]\n",
    "\n",
    "    \n",
    "ax.legend(handles=legend_elements, loc='upper center', ncol=3, frameon=True, fancybox=True,fontsize=fontsize)\n",
    "# plt.show()\n",
    "plt.savefig('H_displacements_weighted_assym.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "df_err_by_disp = pd.read_excel(\"err_by_disp_x7.xlsx\", header=[0,1], index_col=[0])\n",
    "# df_err_by_disp = df_err_by_disp.loc[['revPBE','revPBE-D3op','BLYP','BLYP-D3op','B3LYP','B3LYP-D3_0',\n",
    "#                                      'PBE','PBE-D3','TPSS','TPSS-D3_BJ','SCAN','SCAN-D3_BJ',\n",
    "#                                     'MS2','MS2-D3_OP','PBE0','PBE0-D3_BJ','TPSSh','TPSSh-D3_BJ',\n",
    "#                                     'M06-2X','M06-2X-D3_0']]\n",
    "# df_err_by_disp.head(2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize=35\n",
    "plt.figure(figsize=(24, 10), dpi=200, facecolor=\"white\")\n",
    "\n",
    "opacity = 1.0\n",
    "\n",
    "displacements = df_err_by_disp.columns.get_level_values(1).unique().tolist()\n",
    "displacement_labels = [disp+r'$r_{\\mathrm{eq}}$' for disp in displacements]\n",
    "displacement_labels[3] = '1.0'+r'$r_{\\mathrm{eq}}^{\\mathrm{vert}}$'\n",
    "x = np.arange(len(displacements))\n",
    "\n",
    "ax = plt.gca()\n",
    "ax.tick_params(axis=\"both\", labelsize=fontsize)\n",
    "ax.set_xticklabels(['blah']+displacement_labels, fontsize=fontsize)\n",
    "\n",
    "ax.grid(False)\n",
    "\n",
    "markersize = 15\n",
    "\n",
    "plt.plot(x, df_err_by_disp.loc['PBE']['RMSE'], '-o', label='PBE', color=sns_maroon, markersize=markersize)\n",
    "plt.plot(x, df_err_by_disp.loc['PBE-D3']['RMSE'], '--s', label='PBE-D3(0)', color=sns_maroon, markersize=markersize)\n",
    "\n",
    "plt.plot(x, df_err_by_disp.loc['B3LYP']['RMSE'], '-o', label='B3LYP', color=sns_blue, markersize=markersize)\n",
    "plt.plot(x, df_err_by_disp.loc['B3LYP-D3_0']['RMSE'], '--s', label='B3LYP-D3(0)', color=sns_blue, markersize=markersize)\n",
    "\n",
    "ax.set_ylabel('RMSE (kJ/mol)', fontsize=fontsize)\n",
    "ax.set_xlabel('H'+r'$_2$'+' distance from binding site', fontsize=fontsize,labelpad=10)\n",
    "\n",
    "# plt.plot(x, df_err_by_disp.loc['BLYP']['RMSE'], '-o', label='BLYP', color=\"green\")\n",
    "# plt.plot(x, df_err_by_disp.loc['BLYP-D3op']['RMSE'], '--o', label='BLYP-D3(op)', color=\"green\")\n",
    "\n",
    "for key in ax.spines:\n",
    "    ax.spines[key].set_linewidth(1.0)\n",
    "    ax.spines[key].set_color('black')\n",
    "\n",
    "ax.legend(loc='upper right',frameon=True, \n",
    "          fancybox=True,fontsize=fontsize)\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig('dispersion_effect_x7.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "functional\n",
       "SPW92     62.97192\n",
       "SVWN5     63.02302\n",
       "PBE       15.29239\n",
       "RPBE      20.91557\n",
       "PBE-D3    20.12628\n",
       "Name: RegMUPE, dtype: float64"
      ]
     },
     "execution_count": 60,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pd.read_excel('reg_err_x7.xlsx', headers=[0],index_col=[0])['RegMUPE'].head().round(5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "functional\n",
       "PBE       15.292393\n",
       "RPBE      20.915567\n",
       "PBE-D3    20.126280\n",
       "BLYP      22.061800\n",
       "PW91      17.365561\n",
       "Name: RegMUPE, dtype: float64"
      ]
     },
     "execution_count": 62,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_reg_err = pd.read_excel('reg_err_x7.xlsx', headers=[0],index_col=[0])['RegMUPE']\n",
    "del df_reg_err['SPW92']\n",
    "del df_reg_err['SVWN5']\n",
    "df_reg_err.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "hybrid_gga = ['B3LYP','PBE0','PBE0-D3_BJ','B3LYP-D3_0','wB97X-D',\n",
    "                                 'wB97X-D3','HSE-HJS','wB97X-V']\n",
    "hybrid_mgga = ['MN15','TPSSh','TPSSh-D3_BJ','MVSh',\n",
    "                                  'SCAN0','M06','M06-2X','M06-2X-D3_0',\n",
    "                                  'revM06','wB97M-V','M11','revM11','MN12-SX']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "dft_errs = []\n",
    "dft_funcs = []\n",
    "dft_errs.extend(df_reg_err[:12].sort_values().values.tolist())\n",
    "dft_funcs.extend(df_reg_err[:12].sort_values().index.tolist())\n",
    "dft_errs.extend(df_reg_err[12:25].sort_values().values.tolist())\n",
    "dft_funcs.extend(df_reg_err[12:25].sort_values().index.tolist())\n",
    "dft_errs.extend(df_reg_err[hybrid_gga].sort_values().values.tolist())\n",
    "dft_funcs.extend(df_reg_err[hybrid_gga].sort_values().index.tolist())\n",
    "dft_errs.extend(df_reg_err[hybrid_mgga].sort_values().values.tolist())\n",
    "dft_funcs.extend(df_reg_err[hybrid_mgga].sort_values().index.tolist())\n",
    "dft_errs.extend(df_reg_err[46:].sort_values().values.tolist())\n",
    "dft_funcs.extend(df_reg_err[46:].sort_values().index.tolist())\n",
    "dft_funcs = [rename_func(x) for x in dft_funcs]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "func_cat = [12,25,33,46]\n",
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize=30\n",
    "plt.figure(figsize=(24, 12), dpi=200, facecolor=\"white\")\n",
    "\n",
    "bar_width = 0.7\n",
    "opacity = 1.0\n",
    "\n",
    "objects = tuple(dft_funcs)\n",
    "x_pos = np.arange(len(objects), dtype=np.float32)\n",
    "x_shift = 0.5\n",
    "for cat in func_cat:\n",
    "    x_pos[cat:] += x_shift\n",
    "\n",
    "ydata = dft_errs\n",
    "colors = cm.rainbow(np.array(ydata) / float(max(ydata)))\n",
    "plot = plt.scatter(ydata, ydata, c = ydata, cmap = 'rainbow')\n",
    "plt.clf()\n",
    "cbar = plt.colorbar(plot, pad=0.010)\n",
    "\n",
    "# cbar.ax.set_ylim([0.0,0.8])\n",
    "ticklabs = cbar.ax.get_yticklabels()\n",
    "# cbar.ax.set_yticklabels(['{:.0f}%'.format(float(x.get_text())) for x in ticklabs], )\n",
    "cbar.ax.set_yticklabels(['5%', '8%', '10%', '12%', '15%', '18%', '20%', '22%', '25%'],fontsize=fontsize-8)\n",
    "# print ydata\n",
    "plt.bar(x_pos, ydata, color=colors, alpha=opacity, width=bar_width, edgecolor='black')\n",
    "plt.xticks(x_pos, objects,rotation='vertical', fontsize=16)\n",
    "\n",
    "# Making border\n",
    "axes = plt.gca()\n",
    "axes.grid(b=False)\n",
    "\n",
    "for key in axes.spines:\n",
    "    axes.spines[key].set_linewidth(1.0)\n",
    "    axes.spines[key].set_color('black')\n",
    "    \n",
    "plt.ylim(0, 30.)\n",
    "\n",
    "ytick_vals = axes.get_yticks()\n",
    "plt.xlim([-1, 55])\n",
    "plt.ylabel('RegMAPE',fontsize=fontsize)\n",
    "axes.set_yticklabels(['{:.0f}%'.format(x) for x in ytick_vals], fontsize=fontsize-8)\n",
    "\n",
    "axes.axhline(28.6, color='black')\n",
    "axes.axvline(x_pos[func_cat[0]]-bar_width, color='black')\n",
    "axes.axvline(x_pos[func_cat[1]]-bar_width, color='black')\n",
    "axes.axvline(x_pos[func_cat[2]]-bar_width, color='black', linestyle='--')\n",
    "axes.axvline(x_pos[func_cat[3]]-bar_width, color='black')\n",
    "\n",
    "\n",
    "plt.text(4.,29.0,'GGA', fontsize=fontsize-8)\n",
    "plt.text(16.,29.0,'meta-GGA', fontsize=fontsize-8)\n",
    "plt.text(26.75,29.0,'Hybrid GGA', fontsize=fontsize-8)\n",
    "plt.text(36.1,29.0,'Hybrid meta-GGA', fontsize=fontsize-8)\n",
    "plt.text(47.75,29.0,'Double hybrid', fontsize=fontsize-8)\n",
    "\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig('dft_performance_regmape_x7.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 85,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize=35\n",
    "plt.figure(figsize=(24, 10), dpi=200, facecolor=\"white\")\n",
    "\n",
    "opacity = 1.0\n",
    "\n",
    "displacements = df_err_by_disp.columns.get_level_values(1).unique().tolist()\n",
    "displacement_labels = [disp+r'$r_{\\mathrm{eq}}$' for disp in displacements]\n",
    "displacement_labels[3] = '1.0'+r'$r_{\\mathrm{eq}}^{\\mathrm{vert}}$'\n",
    "\n",
    "x = np.arange(len(displacements))\n",
    "\n",
    "ax = plt.gca()\n",
    "ax.tick_params(axis=\"both\", labelsize=fontsize)\n",
    "ax.set_xticklabels(['blah']+displacement_labels, fontsize=fontsize)\n",
    "\n",
    "ax.grid(False)\n",
    "\n",
    "markersize = 15\n",
    "\n",
    "plt.plot(x, df_err_by_disp.loc['PBE']['RMSE'], '-o', label='PBE', color=sns_purple, markersize=markersize)\n",
    "plt.plot(x, df_err_by_disp.loc['PBE0']['RMSE'], '--s', label='PBE0', color=sns_purple, markersize=markersize)\n",
    "\n",
    "plt.plot(x, df_err_by_disp.loc['SCAN']['RMSE'], '-o', label='SCAN', color=sns_orange, markersize=markersize)\n",
    "plt.plot(x, df_err_by_disp.loc['SCAN0']['RMSE'], '--s', label='SCAN0', color=sns_orange, markersize=markersize)\n",
    "\n",
    "ax.set_ylabel('RMSE (kJ/mol)', fontsize=fontsize)\n",
    "ax.set_xlabel('H'+r'$_2$'+' distance from binding site', fontsize=fontsize,labelpad=10)\n",
    "\n",
    "# plt.plot(x, df_err_by_disp.loc['BLYP']['RMSE'], '-o', label='BLYP', color=\"green\")\n",
    "# plt.plot(x, df_err_by_disp.loc['BLYP-D3op']['RMSE'], '--o', label='BLYP-D3(op)', color=\"green\")\n",
    "\n",
    "for key in ax.spines:\n",
    "    ax.spines[key].set_linewidth(1.0)\n",
    "    ax.spines[key].set_color('black')\n",
    "\n",
    "ax.legend(loc='upper right',frameon=True, \n",
    "          fancybox=True,fontsize=fontsize)\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig('exact_exchange_effect_x7.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def erf(x, a, m, w, x_shift=0.0, neg=False):\n",
    "    #Normalized error function switching from a to a+m with the switching parameter w\n",
    "    val = a + m*(0.5 + 0.5 * math.erf(w * (x-x_shift)))\n",
    "    return val\n",
    "\n",
    "def weights_assym(x, w1, w2, w3, s1, s2):\n",
    "    if x <= -50.0:\n",
    "        return w1\n",
    "    elif x > -50.0 and x <= -25.:\n",
    "        return erf(x, w1, w2-w1, s1, x_shift=-37.5)\n",
    "    elif x > -25.0 and x <= -15.0:\n",
    "        return w2\n",
    "    elif x > -15.0 and x <= -2.:\n",
    "        return erf(x, w2, w3-w2, s2, x_shift=-8.)\n",
    "    elif x > -2:\n",
    "        return w3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "plt.figure(figsize=(24, 10), dpi=200, facecolor=\"white\")\n",
    "\n",
    "fontsize=35\n",
    "plt.xlim(-200.0, 0.0)\n",
    "# plt.ylim(-1.05, -0.05)\n",
    "plt.xlabel('Interaction energy at equilibrium (kJ/mol)', fontsize=fontsize, labelpad=10)\n",
    "plt.ylabel('Weight', fontsize=fontsize, labelpad=10)\n",
    "\n",
    "x = np.linspace(-200.,0.,10000)\n",
    "y = [weights_assym(v, 1, 5, 4, 0.2, 0.35) for v in x]\n",
    "\n",
    "\n",
    "plt.plot(x, y,'-',color=sns_blue,  linewidth=3)\n",
    "plt.tick_params(labelsize=18)\n",
    "ax = plt.gca()\n",
    "alpha_ = 0.3\n",
    "ax.axvspan(-200, -25, facecolor=sns_maroon, alpha=alpha_, edgecolor=sns_maroon, linewidth=0.1, clip_on=False)\n",
    "ax.axvspan(-25, -15, facecolor=sns_green, alpha=alpha_, edgecolor=sns_green,linewidth=0.1, clip_on=False)\n",
    "ax.axvspan(-15, 0.0, facecolor=sns_ochre, alpha=alpha_, edgecolor=sns_ochre, linewidth=0.1, clip_on=False)\n",
    "ax.tick_params(axis='both', labelsize=fontsize )\n",
    "\n",
    "for key in ax.spines:\n",
    "    ax.spines[key].set_linewidth(1.0)\n",
    "    ax.spines[key].set_color('black')\n",
    "# plt.show()\n",
    "plt.savefig('weights_assym.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.981818181818182"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "545/275"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.6.8 64-bit ('py36': conda)",
   "language": "python",
   "name": "python36864bitpy36condadbcdff88205a4a608c25ad1b77511c9e"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

